The Many Colours of Amplitudes

We study the colour-dependence of scattering amplitudes in Yang-Mills theory with arbitrary (but fixed) gauge group and various representations of charged matter. When the rank of the gauge theory is taken arbitrarily large compared to the number of particles involved in an amplitude, it is well known that the number of independent colour-structure tensors grows factorially with multiplicity; however, for any fixed gauge group, this number grows at most exponentially with multiplicity. We review how this counting arises in representation theory and survey its implications for a wide variety of specific gauge groups with various representations of charged matter, uncovering several surprising structures along the way.

==> anc/adjoint_tensor_ranks.tex <==
{{a[1], {0, 1, 1, 3, 6, 15, 36, 91, 232, 603, 1585, 4213, 11298, 30537, 
   83097, 227475, 625992, 1730787, 4805595, 13393689, 37458330, 105089229, 
   295673994, 834086421, 2358641376, 6684761125, 18985057351, 54022715451, 
   154000562758, 439742222071, 1257643249140, 3602118427251, 10331450919456, 
   29671013856627, 85317692667643, 245613376802185, 707854577312178, 
   2042162142208813, 5897493615536452, 17047255430494497, 49320944483427000, 
   142816973618414817, 413887836110423787, 1200394300050487935, 
   3484084625456932134, 10119592485062548155, 29412628894558563849, 
   85543870540455597789, 248952602654003411640, 724947137834104063053, 
   2112261618875209962525, 6157879192714893166503, 17961708307164474879078, 
   52418979494565497284659, 153054402342387832806318, 
   447107296039753836151995, 1306709599137475613111808, 
   3820682066516442811470123, 11176109832763802046866481, 
   32705601410484246215745189, 95747934502509579263312730, 
   280418620117853741708024169, 821578511126260089293299449, 
   2407969409295125052827266131, 7060047856454817331912175136, 
   20706869494801128932088054675, 60752886013114747805209321971, 
   178303876727715987264460117881, 523470228309211183146132538770, 
   1537292873088850037153655419037, 4515968752463518800863883219540, 
   13270012942708831885430137279857, 39004474517326916925520791131352, 
   114677148186439520720469807592881, 337252779926837166106515094143507, 
   992081497804863208806272348440575, 2919102839611001046292805620867782, 
   8591299535354652688143556684853307, 25291409899803750802286391976502211, 
   74471367333926485356188553908612137, 219333623772940705482181740240713080, 
   646127582088681087104424825527569497, 
   1903821367984370378973123565306390657, 
   5610824882652789101159297569379125339, 
   16539320523461975633674292210615157006, 
   48763733724885023891037362712600616695, 
   143801214724243338894845383828477461126, 
   424143211957453170823189308473526283071, 
   1251252511019022217034672218022874172864, 
   3691969061033252211450145056818715608239, 
   10895571836533928224569430533625487349525, 
   32160232558185513877392752232595140415729, 
   94943198059462752589589672745512131329394, 
   280338312871514003720592178984834743192165, 
   827891507006386759684746014201909924531418, 
   2445317582470051292788355811433410180110685, 
   7223813569919277908209909876381273600472448, 
   21343507566294190307011455122677671120241053, 
   63071286725499290051879587077009179781061461, 
   186407292265725088628262974383000850686750119, 
   551008279125439262168788931369636510506553550, 
   1628981378056829444781155780337046921169020419, 
   4816545524384400201528896078729484078206591844, 
   14243463084216635618593616460404011607159859327, 
   42126438916273519542872526418185221195185918824, 
   124609748074258685269721679746225795394807463935, 
   368643279325165004553837588029470082997854671669, 
   1090728356948828889413778926943532826452055923489, 
   3227615887293640923534723879466830885499536300858, 
   9552148073443970884404283917426165471069560365477, 
   28273087669326563386923226268373308891519198747215, 
   83694608593339286516845865275060067927286953306067, 
   247783770015804609454207700419183219326866037891432, 
   733666124667077042311840770634615396480191319428003, 
   2172568325599127086900333872828042856959239705072883, 
   6434235281178981278501383389909334776805907157003625, 
   19057596292728982058081670628840038834243948116866138, 
   56452891732709279246597449554678534402285355222310493, 
   167243929471212079589649245812612565552180845548632410, 
   495518492253931302755138925573735763496156306239168261, 
   1468297153693277551750057955985550056048054245040229920, 
   4351228649446749840842515897006253623680763141988241621, 
   12895939909006020525049153957743848424933016615563347631, 
   38224036714090653923463841916802354397373789494577957403, 
   113308339295593030224899349743235678608125253774959513926, 
   335914162139230336830895890981179547646035311056744980375, 
   995944696193907893018732177579690097817751908697143994676, 
   2953125958203871032242862849372641027122856111020886916051, 
   8757253912605012424410508043307670003888214595085002649728, 
   25971230956312910648670984716645732354959577713717663512531, 
   77029159655737209198292076994074861468226468921588966262515, 
   228483711245369343570527978692401402407326683450731961813561, 
   677785425316786877202560066152594144604118851671212451930866, 
   2010784621638279092003864008110060755742362675862107888720157, 
   5965882496885346480091652211520875946101536584579943528332428, 
   17701868948339756072162854163468694244693954463946995967747585, 
   52528901541142282721055727788144943627291177831175361324543288, 
   155887677410364210152720881116096027974438834607368808242223873, 
   462656887166381621776200246373817931304597614098145647594390787, 
   1373218270300538769414668623527187436652617948585512645874099247, 
   4076176114746698144944445901863493052187774813557497977706985350, 
   12100370578291585848508661343199337947000069158565638314112684267, 
   35923307424422942991130512330989305674861192441723162636883181187, 
   106656033803255531203265808571692809670850556602465402420020216345, 
   316683606456769207936362562983800748196883530385852343534927099864, 
   940364765829110383503168503360466593087865414516800201890052061705, 
   2792526562501115844993594632217303870891160049648033685271576160529, 
   8293313228899098909751772697005725540897649009385441560425210405419, 
   24631350063364191416424538233454517858542527792145451054309613968526, 
   73160618094042557978500362841927189659780942975196270143671086184391, 
   217317716820570089019349678010741381146568555256739039589083237770750, 
   645566735139957161098720700174097477268918110165353596934549933648991, 
   1917851729563161932252172376791063005796015368099613607277435949693216, 
   5697921036616567020732113217277264657032349130350832676257121420329103, 
   16929533194462073430038426339736337327203350206474858659290825680895061, 
   50303748868216219286320667588230526350019623628155053368405843449238865, 
   149479691024631080902468555788129937280615762459586142427156516296338066, 
   444211878607949677278189691519052693188506868812396722381423260261897221, 
   1320152044911170189797987737272464008241125262191007473643762118545148532, 
   3923586437128845443586686852839948380568916831057475858351895955542125513, 
   11661855811349334771918357449380038307023416739444912728528472362192292960\
, 34663863928759007029509698457804094494946791530687256062393459184986288073, 
   10304118193435179863849673183370259288765939628849328384317267282903055923\
3, 
   306315483465223277536849558325171196905490571203362901499301168992256104107\
, 
   910649036676471807001367754173721857142947773064106791220552641333391790902\
, 
   2707427224063001309528095151187353025900542502136645972125367965815485404375\
, 
   8049815825320234491964337689123301722953381557710069314127722500206965869772\
, 
   23935263461020840096980263070485483085459178898494809366588571987826537207\
667, 
   71172680581555296803149379923536861088722284794000769891141954870670748824\
360, 211646459715223720752242595268371923814713075800638178784013957567922616\
765619, 629406182556798060612608524140989844489830296611380078087483386960091\
695353105, 187185866051060523396192235045603077302005647009722180590819929810\
8067411627309, 55672009736491724124080878564001456648025968894535426524457585\
41497600600011474, 1655854960964353012068249198972074497839490189560790785721\
4787949007181681363105, 49252580525004639098150733371952814144933985431626711\
357314955482478674649547443, 146506450445279531060514491382976700928724397719\
002828249141232158736194972074775, 435818163336746316725419596557297104468742\
316320156736743595563003504948568153768, 129650589389749512354151805645611063\
2263058297017463612332552087036478610744682343, 38571277636073933172897471814\
44289104844206392517670796730380964604766822002783479, 1147555472041105905487\
0302139635286790383912674142011630121861083243621747220391733, 34143124679648\
206874119627737629776709637802278300364929001514894803724796048593970, 101590\
36801757298336189005083521278631730791806996636294783999431759691248584843567\
3, 30228826105154612444020269156936582773349088163815084437091622317482668414\
9409580938, 89951684100818080762590174606983628453329572810797157998983510574\
2417682991430798961, 26768027827498064403081920876343531699846225516558753092\
95726204869430306404949584384, 7966036772069351503456719473227111287755558680\
281273215688648018656315654706285773505, 237075618722563337924354831326619918\
50513229855790489674591448325836657098535639233139, 7055859666325277794608513\
3947597853886364107860864748213219752446185729297050557630319, 21000577495439\
7982982429593953253455078749295759742007919158967239672151680342685244686, 62\
50728127791977102763804055634439223734852510695957656038622474009601143800900\
58632891, 1860577919688031146901090743059703957795893197861975705434313881973\
843593344945587864425, 553838076188242583473877013594124497097429145308887613\
0398554252200820716049537917931901, 16486758218057512686364515464968183239920\
424742034156909294894994134273529534593912864736, 490800570938467920782074404\
00962561891299480521864840238403037844923614240989926691530045, 1461140583434\
79733213309361613188554384989212460956312927091875359267905712720536804086397\
, 435006680984048067608842658191404238155106542969867480106759434159364454613\
909220650450615, 129513982450360063450551629615952187543017889783449678890393\
7984352123205897636818867572942, 38561509513366384821708514154671935862771781\
53979816158649479353884024803017533949940904787, 1148174416242223807917966920\
2218823270856444071448491457170664934216175031490698572919683116, 34188339774\
08967129039555541053236931745442835006193953566001899545671875589435721461071\
6607}}, {a[2], {0, 1, 2, 8, 32, 145, 702, 3598, 19280, 107160, 614000, 
   3609760, 21695104, 132904369, 827888726, 5233650530, 33521634656, 
   217236972718, 1422724642044, 9406973177056, 62739912650240, 
   421769449715096, 2855990830198352, 19468688778412048, 133533940983553152, 
   921135213292429600, 6387851501623122752, 44517137643063863424, 
   311672021991406823936, 2191480318822651600369, 15471399777236223030790, 
   109639655221178362873834, 779749055168451347734976, 
   5564198688148572105067170, 39831787508451035991187460, 
   285997187570816405332490800, 2059348388961567367002048960, 
   14868616732201625577206453518, 107628015599454285264040108388, 
   780979726529156434687100215652, 5680196636811368914235831656160, 
   41404658688650291548751489538112, 302449954968030070524635000864896, 
   2213785212553167409754445045960448, 16235172716201835255963607550385152, 
   119283969994167263676440856217558680, 
   877965597530229524191115198555612432, 
   6473090935595119428562570178373274288, 
   47803000117801271791356475381394717440, 
   353573750880564053732505842256578751760, 
   2619148239870888969176006603955748916000, 
   19429902216933776110248331924676635957760, 
   144340520205911403022226468143871323397120, 
   1073719774632588649045995816896752254587680, 
   7997564895667778423412831336667146969462720, 
   59644298060223305105358146088271830127211200, 
   445354305026972691593792789983697479840017920, 
   3329278473215871604437069374906006518629361280, 
   24916406505675215004027581650112973896175776000, 
   186678978019626603116132098661957403640561062400, 
   1400118607728323066742530527113511296000235776000, 
   10511847685607216357692535009896234865987088615025, 
   78999475479336742839836126587995294894674353234790, 
   594274385375697763990106508264225658691006981882490, 
   4474606123579599981439767226468785111116458804952960, 
   33722170499420421863743729380053573880188775263891050, 
   254365130199256176997640190966198742172356444627634260, 
   1920303726034888609864048977534111063071041579600616080, 
   14509150509528000607824096042080313023376747561118207040, 
   109714398194783858912700422488863348995348160494607062210, 
   830281060039388860243101871892953817803775468488633811900, 
   6288067440115879858535791598528052195226503281416270040860, 
   47657457545250319635557173330271128449779892013142287580064, 
   361457790808752864265759074903964668347683713791981567972944, 
   2743399864059462610282702520164385058240623016610630465242656, 
   20836152168979212285319404195632654210704704572100871828126400, 
   158356246714507600409158175537475440611112763247412602862349056, 
   1204300388714767198314511791688100418655713307626285378252859342, 
   9164512151522655443947895248129340056284337012677342815771389428, 
   69783377614018748588239758605502860308601693154437340158235365212, 
   531687182369474654336631015062040303006924861958468740020000045120, 
   4053364520560170718780767953009722632020417765678255665661048253732, 
   30918920381581251952835200583249047069362004858616004185241445977608, 
   235980601861565775820068486912600793175195009739240991029466511216320, 
   1802046333130197474925156909077765501123671532245183757920415956216320, 
   13768537218026967781941172197991295886849912809336289840635824829627200, 
   105253507180379596968500808974051744526980455336025532992390333397749120, 
   805020931461653232492502043313940986452235706243388435773925627486369664, 
   6160197881925134981724994496916820912156870515302405038936520849119345664, 
   47162224358881191589902418527715722495418577475487929783958563284704013056\
, 
   361244639667891176647484352445590257477768053037751444951750533232613486080\
, 
   2768290069103285829840896523124021563241532503002309505559668874854808513536\
, 
   21223671208881088018324590962842027849836345299196363624275132066200187138\
048, 162788593307159338404071691239098725981975287740917191891595462588924328\
292504, 124915958655292667476964195489928759184767844117864881991849162452720\
1262423696, 95895548121740208646051100516906385043838844737682367279858743312\
81214500736240, 7364813003616702638649802091025702621137916440466078647783142\
1305399965067828736, 56585358076768690147598019487344724413089931200650733056\
5112679911569346234176688, 43493253552401491434401268093320455645552018067197\
96228295652417417858979764363104, 3344350091845619351192817277366236730126937\
4339874884516344743861337119538197216896, 25725878065846351300669764637585291\
7026704950659634633269714393804169309523120243200, 19796756497305790200350196\
19748359791091346742560143566730049632023549374247198190096, 1523982769109830\
9285512619017051146713965132816813023892674841329577714136270250916832, 11736\
13681984122309177136405076133586955748668838437889379325979130234444814631304\
93408, 9041205923095046483181222772454118676599786856582657009239079294047723\
78025320943077632, 6967560204045792536323023021899091653983206155259722506893\
280746609347382317632596913920, 537137451755174044637677126933828287906428225\
67326734087554885322391744453693655391933952, 4142263440840248561480645643433\
40401858058989571608334075804404370201455022716409486906368, 3195471074116858\
214971257557224005098003551084997509168974344819457152232280885495207219200, 
   24658936827445992057237521371538076008003237333913307553750058474610317984\
246503801549451040, 190350291907402293685932171604548275340319914585249349797\
797910996816277553121938817679889600, 146983983946346048092995768786044316981\
5256406680845802106767735820280851835771777977202738240, 11353279823127953773\
392566581301411237958952072800743772243027757281169112828401449716641608704, 
   87721325189249429398795515641882247782383253180480190999198252773042367381\
537901763766272876224, 677983704050944383628221755324357089240646709125451683\
974352166807674365598886498072276254964096, 524156927695614191791954804287125\
4146630151390674607297298739217837636018008994100497812439470080, 40534912392\
02629009369120950942237738802907634029577370932245579491797805850909887727001\
0919448576, 31356015179798090232977302761798967681517434473634386192252464106\
7792782790199720304407857548766848, 24262421877569870311773279528153022748848\
53743049873909026058062555804109571582795373413728933042944, 1877876727431887\
17915533042827221741440271894436735460032901358886347345508521839346748007877\
91603456, 1453843615958288585428634971479023025869972368815265960161580792844\
11481109185014271899424628339005440, 1125859193040044349590158790938688809032\
902842293600366415846212477447890043627037306803443021587933696, 872096143887\
18043534466005960557571608451891993854176938503677378995267405119618457791967\
66070464996352, 6757043810692922014946216985170895337405960481069402258000824\
7263655827779787992965162538249267817269248, 52367206214414787148850871963964\
1823417682692458937161582740685612807484686543204793073124062863951306752, 40\
59482182857510895152867071618997806923820092527754973777439580495548292803219\
424099324237632441869088625, 314766672049880803327494278840102627790452771305\
12663530837454379400713044244045313718996071147087663998502, 2441248876003781\
75084384595507235530321875984107138871029853816457383820434293932486588767419\
392657999187354, 189382115156247363639832075204092044754439013919553610936725\
2086075272338874905296644952744440070841742159616, 14694942126755725008178457\
52544694014211155565770217122637858198328246520528291195412193223846055507711\
3294714, 11405051809177083856928678493865210837178270515352370402365888659988\
1545733328065231608757352784075462814551540, 88537162494025825784820845242048\
82725573637816644830257028553710967789517903343251370920601471894538322000523\
04, 6874662996712192313800004256175608993998901251381760889709808132013422308\
099726886917360154515771754324911308096, 533916399764038704367275898330190789\
56005895367388117793079224103423874520060612537579715716166125842448669593610\
, 414753184406391553072088939456520769786934129649381737078880923075336080965\
753121052189380911263468867106861423020, 322254831228854727626708395930121890\
70447313948808639849216471523006602236371875957002347272000705658332110966795\
00, 2504384648924411567790801412667011012262282671465116912060700580262047321\
8453831698422622126859278995988793087634720, 19466738505574840463663468938620\
31475228596416389252438994333821225206603829085226468291508396880540162291951\
71753008, 1513472831566811499371659415874780644177570672498025488786121113651\
119053115893349001284089945732060178088310461387488, 117691221243731958575624\
56690603704790437918831181204930791226461494717120481582399754909486666340235\
675697671890757952, 915377589660407875817393367015161309576937170149625193059\
35693947653272735276865363405492966126365653135605701314786560, 7121017202728\
07126090283566977145347927176338619539760449801045072446520170377502057814262\
207930055727600632396334306562, 554074494024483704282629058795701807583841922\
5971041643281890547096181771358612582317487223831390920357025404244853904236, 
   43119873980265199484577707938465699188363858042055440252704095391941527076\
877476385891047634784628170891785803112253984388, 335636256337021236114706748\
66356810289656201680620342806305683457905863854136868993060399979668437866724\
1177524667504133312, 26130107611649179821718865784850975841153594885984931224\
49732052406216703868671904752121296438087091003821348792908871653980, 2034667\
17555701003734584153827532740163073014453855880152397772600192262892240979197\
88766903981394530456509589591650916390392, 1584617099978128262246833359523331\
02041474237032983965633155027189730511998733986562471284074805856792498857074\
287990906284224, 123433494929396689302908077777262092666109165236051959448917\
6393066770450520397442234628103908968819026510613243312600628924416, 96165304\
79329521208951627436563200514778107393443026891073204409932818893602838188649\
120100374965562125007851986321132808763984, 749340987909504934606997711761045\
86861374924134913233381850538009505187430099009537204582699089278449305767985\
104500470779439200, 584003251151609611474236495252994735186444098184500849496\
355627620640371076277020024156918496676481431008097199028205559262633184, 455\
22360228941422652348184954052547723558812707096680978951524848618130174759094\
94207079237642335031956843396645741140144478142208, 3549008635252742771059380\
93790913380238383747358764130120322141536371599760626572277481353543592835816\
95714136700521179382665509312, 2767331499358525781411857006617907171063701391\
90620631286053504213521252982383207028703502736758420627787750011479911275570\
564645248, 215817296167022679021638733034435328670731671425294689055929661919\
8548417017177520596529015697315346590762774978110725221667614887680, 16833768\
11180348064117814550858592647775437332306987498818959812008371224412277748769\
3509124846135633926885398171863619442747411606528, 13132444831021584911730379\
10434939698562011025906818718253715843700664870720117686479565556755483161259\
64140996416671490588948682027342, 1024656068998671759293927542835370623194887\
18509302773915354045410738390453168814204582968924153763647123942392950044934\
4902079429470740, 79960976126833467362569433889093883950629289197660844377558\
20783693459584330933285668900203992464317083914298985494714482860191399310220\
, 624086321160158343011912026679421921035262888488404454944128475215332952473\
33959866289614335254334711261174753577725022914516946985001600, 4871660656790\
69211986766751567939838555329048445477426273041033560478502069236640185766679\
069039274675539527735355480680900046181190976220, 380342083526371574273217277\
97808856878278680133293463445065236557708732012206247471769259779471038662497\
82466261703411097917187958339827256, 2969859692641684252815787727970129674233\
03161944871301952062871700951218163348346439781452806642414978201238796679416\
96865185736761140833696, 2319321256338878032331312504996044968731813277101679\
03318254597911157768473659897273392766971692259023464834696407086679616485243\
279859833984, 181154259528132557393679405304517634975945204516352121909625154\
96328970439711846869195197573548406430883909116976544356189241459252307756852\
20, 1415135780128742882096759849555866164948733046687443442688607334994444773\
8839520228468856216537722165823088782730795646171503010314159881461304, 11056\
27571192873247708941353340025469203731084579632546278852969602788009391335749\
76878379810716359953529447711890855806240576813741679701791032, 8639330248368\
05259368418362698015254919157282212550594126725130298004153404032497322344691\
150553185539120462318962036228107156856462768655242816, 675166757186372988075\
50694902835604250032323754908061327112126080199954606083207942594771722620529\
09306252361803510943105434184975276632589456384, 5277170077194243579379471122\
52412362476831558573727372877730453567291362594153715172990055008425270246929\
53303696102121656089342943005498154050560, 4125242785720654400539942772876665\
45216441230815472860214794553939275236845495108772344395198263017696687076686\
511274076337406043763821187886598144, 322519254077876207733306016278604997308\
14814139217431410144510623121109036490735735573722569795124020058048468240122\
70182170771295825630193277280256, 2521847562449914407065843242036590868291923\
33171358129769753036731855185670525825802424692417702642603333088360994330116\
25105334788234166445702341440, 1972143075530770342166158062823661745236105601\
95587528839904914554414779265818918477228987815628112998941901179445521428081\
300881317241120777235416960, 154245951008733592980886998634181174879839235133\
34126627192951598028288262251732235322678476736698003855971633104711077817955\
85630625557159333956496000, 1206547058375000633100574245343440096161801527062\
86184259274213259679251672900041619465145259927271527074880642752048430270143\
30316751956923591351592960, 9439071608806116503615699321419265988947910722208\
22784428862615681600877547937000455409686835291360612382940752767497930220041\
46592879040130876284161920, 7385301227604430586956448927723013933379316243379\
07078379085664879993505943824184586951812999674987255405855248568855433525081\
179572941012945843723687680, 577910344264416889832030121452663096438169279899\
05033213735288303011941462535173539320133283999798945659911202138488703543353\
02384713073397210768281374720, 4522779948055823820884921606233614820361438613\
03854833160906809248000449153178069128164212073093460227852856339249105986998\
35995049674468554692116084531200, 3539994661243042367905931551860516111765408\
30706027602581904490311470708005923659287709593139933849385426209183746436252\
591823338615262973415099478327089920, 277109457585060082724579918552926902329\
91745809463148772662011073833389875512626797347772781733086920335638079880439\
33545537578536477639573120523592194234880, 2169457386179076295757863909125899\
20685933490586452131978961333393291094433019434209173852440700437773643271774\
35022415416548095806262350238090818392816345600, 1698640150145962600115585814\
64717029045489980854026273130071608904907698126632650680298673107289342174643\
030136209598262069903430303502894365286283096563404800, 133015298099678484632\
05895381601419399140790913027711107988187249084785590744645121032452529266574\
13248312429170832786515804004289530818076084723272581913984000, 1041720506354\
73334599954643059947886653794246418716746393759166027586801374533711000399635\
16233709116341195258274504617209124754863614367746697070299620033484800, 8159\
24034206484081917798774437733305949920247886516880153323385863715341526749340\
00938451945768567934596177607532329619221529060635915070827074268247238980874\
240, 639140908371848170336804018720091282321820238128712021753885338971173932\
60669053179000249737926834441561357430313897778444415312764773756004112558757\
5367567523840, 50071589170693485921134866866283891346571331987772217917145390\
95120958476122366321014425133713807638899245278261857247338615652669292511979\
441480188668997877470360, 392313728958794675990436311203217312868254669722670\
67960657612490428742415785446860869792608072437758486929510591584098359303838\
482314432486054238177020985299046800, 307413204676650865563568176412564719994\
83341587150929094645123802359213960565210899586437855360868409692363030046616\
5544467715655326572757407802005707094137641506160, 24091171955533245390090514\
95959236664046619263803457853923202682229595026205949160483240105288223360507\
129123958583341244947792483896550097273887616143566808645524480, 188816202208\
02413107522966676039532770190833024142236547332174466357752532475313466778754\
32140586871831328406976721683523068846562905692511799513545623373027733237784\
0, 14800147429782493303255157237650387112038371082860466697341031584354285611\
12359776422105705034741159845868077257342810377991864451515154844450211392571\
04809410293448160, 1160213237993697884477360988443254929059149739694748864631\
61263166954814728335091742067677274781229518150703974444052922156955954019475\
2581633666582556993873853869142400, 90960770031356942669006423806507100043889\
71197184133038240966787813643374388013308582012772946267108442606924287124614\
289650131602813911766910027096096610252403287938560, 713205246564526149640198\
61120383118365122038522429953589302234849855728136803619284207497579957141334\
790949070392912784836680836304930640318164877736946990244098612359088, 559266\
20756276213506529617073151375073009134755146787015927077448247961552708581269\
78413112011746137201066815873664589039989429788934490410476133083940780743244\
15127869088, 4385971874787275808578752394334673090541110165817851540874753673\
25509603221654592943382360096612430585090590610716945845097754756421929232795\
4187456708061938723293972190112}}, 
 {b[2], {0, 1, 1, 6, 22, 115, 611, 3556, 21716, 138882, 921230, 6305684, 
   44334006, 319045025, 2343236105, 17522447360, 133144919192, 1026309263244, 
   8013773625828, 63309732739656, 505498597115760, 4075552833545634, 
   33152851412172558, 271903910777993616, 2246973648063022792, 
   18699342067072593900, 156633331120410093092, 1320010898286054911832, 
   11187462780427028158322, 95320992366572384525939, 
   816216214381014735969555, 7021847513784386675546312, 
   60674795698564022884278032, 526462421895571269971779312, 
   4585946084306260020920930624, 40096037238914851459755451360, 
   351803801907878026242575593968, 3097050320704595022535716788092, 
   27350959162961146969319675851540, 242273876428686457484739005204640, 
   2152227912618473912746532886463120, 19171663854356285436835714187626744, 
   171225080990866586284586711162994088, 
   1533065507964136951089290817326092336, 
   13759187785163533634939482731781936872, 
   123771205263515398012475720278802190570, 
   1115834804528974519815773810264513985654, 
   10080797496112580209274688634864054873368, 
   91257410357266633159841539234192552274256, 
   827723618844923309469298897576739053635072, 
   7521668337805034775577860433978830766342800, 
   68473752135068862529413651060290155818651072, 
   624433749447062707380882065914412057834776752, 
   5703922945173767446271381521481822624046388572, 
   52186740704160531547124957689886936484170705364, 
   478213128314736843550249629886852198373003892480, 
   4388685159991394178740841158957408924209865967792, 
   40334526067279695161426152839000422449755191154792, 
   371217274537940064373905783569011547324093248130232, 
   3421119122339367316451202351981212327828632165898064, 
   31570254667365505801627094433597590991108902732851710, 
   291702273356145577066616283232042997832276795634523553, 
   2698585573077868576774096470049213848741452129705164137, 
   24994866969958081626473086373591752357134613290412393080, 
   231775787867985489616973621390144597407372493709093729120, 
   2151656541772314006571383432344849259346452449673358786920, 
   19996370688506824512676980819115670995811932367126947053384, 
   186032610688652473728377443974411830076026000383335545937648, 
   1732501265499790584060221558712168945225832615851187364275536, 
   16150727022261172815567178432591956975406482477211979155709472, 
   150706717016597868987469671133563818341434092989555410988337520, 
   1407614170616958476397729124336386535057474473972719969954542176, 
   13159339091413490017070636618441957093736232254954843685686971904, 
   123132680003889871246820487546621368610748216141629402227092063200, 
   1153164303037149133044609331602344480319828612241248088015267194720, 
   10808809085259985826248996073799610694981344175288148135650862571200, 
   101396711494549232335187821683171678262989109159895299177047012127680, 
   951963264881862700349313343932528516146459582425057801455150049643580, 
   8944541257697877635360961594120201573570168480757489342266414554701780, 
   84106411744070386563409429038192889075086559841639019287450326289742960, 
   791453102593305405091414137305036820972496006972772277142439923241511200, 
   7453126680019687368537065729680964771908493573960917722090179870982996480, 
   70236283425995955273256136803526026840613082221514426641137216415967220640\
, 
   662349140357350401867678688253235232685708657462887796759356829296443685760\
, 
   6250400566516408916790214797039016076610519900414596597528705416600185652320\
, 
   59022468599625876717927510298536662356312959938016094469062834329968862071\
000, 557710718110475370578538217371514815554705809615008734072026403999109186\
788360, 527322606839362520181854816542724019032416586813952932865689110488442\
7338844800, 49889994387790298732418885932465947427042702511536501393268448467\
415907504912480, 472296005914720127387883577660119162860530148913763746337331\
024287719703564762960, 447376455068481781499967875367925730082393388508155412\
5654091367833510496648418800, 42401817501164214760331286677638722639463673429\
067728608176115654034340135951506080, 402108227359091018542779638794485183505\
019270941462579813054147031370047807817227080, 381542914791974676699823236653\
0922350850946293702269105357419903748077834888065105330, 36222693903056584823\
196804264908242338854198850195269782359359659243024571086612602910, 344072643\
19953800072346157339765092923290669052161240232011804368593498224420267210180\
0, 32699932937408742460689860665609824810947882242132783819542550445288438418\
04770639071008, 3109326431814069799210130724239944513114112799012311894774349\
0925709707072387356718459768, 29580401828070895512530646720726197585654414072\
7015581098059640149938121312240790357862808, 28155017437485141439792882832854\
95210571773390466456321290731017397290463918869377932004816, 2681126631335203\
5410444831436894533485297648286352731598131185689657808880477198800368908400, 
   25543745704548520172143427275965040995128903380919218602306885506327449107\
6429521334044180496, 24347457677738985670338391945339291005911694877138424291\
59232522537528297635473421928512802976, 2321777531089478354367590144514143371\
2185989696099997860683998513065075767776371375431023690016, 22150411994797016\
88174000791777820670415640907190268807648744125182069328251633351920168598177\
92, 2114139353108729296823959953957842341769095563118421038927047619620133903\
785038525270866052666240, 201870327491675965808319460998396498138654114480743\
60515319428760042947947745982805306162423723456, 1928390639406332531610618444\
41394548968240753815873996098598353115284678924403022251827322733110016, 1842\
88340637398791058313881812477257580036594455289531650410903299827116068318904\
9620013141684626656, 17618858997725858062870797001726155883378052783671600833\
399263758338670604872060196263577625891463612, 168512305396124823310891785075\
889044874057523932723232914631411641811566124889745554455894712119449780, 161\
23388114389268836923695093693452367702640606306964396920066849323270554090640\
81962738329765319857264, 1543294657791914919079759747248536238248643796326399\
1342161758777336386134076497228866801805770833554016, 14777682810395442023799\
82076030291659880907978551680680178893720128525873363666296613607764649916089\
08320, 1415552343857102226835061458549015127478630460900654603664259976508403\
112460093706899888116296823765694720, 135645335830926536364361140173727067504\
05599269879892883721252434441187399499142419331550646070450065258560, 1300290\
65375736641351480692180389665509406265710666941511786032393953951698939799509\
292134324370340601555552, 124689542952387789811832247142641392974743247792672\
7389362256271559032431185998482007165847212644281625398984, 11961098847201362\
21365599875461938137165324336797226803011054658705079805036048945269457470280\
4816108034597528, 11477864183795745053965942182555411055975019047275906383849\
3491497936405859030535740466084476018541445497219456, 11017868936982677180654\
05323127668311288695879731617478533133989414057134905235721867280463081368606\
063662009760, 105798196077596072314204686998774668187630280384844570911433493\
94964846829013113160045390404902753646173280173616, 1016250432781475977264416\
35638817280671358585401647267250878257473329058357428637161817171302906827475\
330311690896, 976478710943126945418873185725527433023268506746715932561730216\
516907549520869896568333229654253649466214078060896, 938560254193366179449259\
50312244880956403491687994431260842593739146530549903145323928642640279159409\
45958124417442, 9023950896825651766071801227883736767963273056755735213582689\
9569856291880886151232604296806945540100526410646437875, 86788936072415289603\
69931709105840249353059323739480576364234603094153127114935463269508814096617\
93894487275901869267, 8349549090464042634117238445477497251288563009697311245\
850644183867886875992443929929844139342041420521689614405949592, 803508888508\
58209935345357899824400050605464532059758867072965162829287002981919597535497\
037212716403745700120006309952, 773473407694103518884268417102596879117439682\
604388006016064932905815899469278461919815892890179493484714347559764960824, 
   74477519902377580305353729027365621559834026337771074361417973852089790158\
04749188719610593578385358443824924571317833080, 7173453122404629295499064170\
82725207676929299036934231619317999849650525069551023429336659209328092943944\
17403592147858512, 6911188303050601509924148442782326821564457018057499987842\
01386889376661319431964088083875355847918893024428748307380449552, 6660346059\
14382203054174142270154366945905030564907206130904934727200998852090470001169\
2076935710336297063558679224682840472, 64203501700630541562766817447997147155\
71528141685109800184869331793933487416280749637105918374379663085852390658129\
9183876344, 61906573975784711869437282706591308966341952247961732869263709640\
6414466480560779630412737925628063160241703580565422121240160, 59707553770924\
85211008047013543377374467487192526662420347537161198985814985073516856750383\
055095446146328587170073814833076128, 576016065762829509385105634424363157227\
31490945550871166668958170684665738300121862237495968461138737079176179310646\
342639167952, 555841687910550922312741659025717316599234014227469033768366000\
276658689048581009391141366918264044436134986263617878375723863600, 536509307\
63987766772218147136862349106141226961939179868918008480109037486226056619280\
22698885564571978397394467215086566899337760, 5179782100546041360802041139683\
38311506289591730181627052981676729217125866121997324969379500671329360292677\
99867941927076007715120, 5002099148266066816833858895501835376719396418143805\
37886568377767086363160512387519813386437593382326072348197704887177766780898\
064, 483168039166767131778307093060042549228024455143688695247185080209968086\
2975468964564931254324945685462662775298680137341449520534048, 46681817006923\
18103960396883929445302201050192151906773557288617287744814641071148748184053\
6600695000726023859137328467967729518406176, 45112774514333079724772503484713\
26724704492383871796569513887335550078078343204497483204009356467153368293696\
23362043534408142032404352, 4360659414024205253539185742156278905144933832949\
22620698779555080413728444969814615226579331414256095388606735020417328279285\
8092669920, 42160357142911422916192773663018883199576791890358051765726053833\
575110897997733063854862582956342443107386151488408221756073230372728928, 407\
71298638226614200344935735742610536940122088863824647622038273136175388040577\
4378249771852248327717988954392910325277710928494611802176, 39436798535307076\
00803523447919530415170541751117000150354610719365723919653665336887909670018\
662314418907816799437272575310190902907852992, 381543730616083553786942882722\
73312485748385036445205245451958473131073113761168503610849648446317956644137\
932946876175694690172772870179104, 369216668356185365531493359577036990201124\
62913039419750814537036053797019877348256714743784928218253366038177834119113\
5728798179368565808800, 35736445448478961109479640555677146403155916686554567\
64050123545476406743967732692019942330922068323204286364658528963026903523276\
012413791104, 345965885188191755167372958590243231872162101581301876870559356\
72460380572049670417065129198875223328948734933676096842694635434687267440672\
384, 335000831878121864693687033339372380857553630051088444510502738584337575\
937815097600425541825253215642141496946776369173703347296495752485056064, 324\
45018023949842163573044063491261043860446048748490099143655507867820325773982\
33334336841056813294881640345332935985690125353902155314536095168, 3142957730\
93289874297389715606941591280586875258827443500041980711968462217995742128514\
73258417571841946725473190683925190556554949973304866348160, 3045203568134463\
16290016982099671299768353813022165474061577200659066274816636929238299420918\
232027937026205477385731315192811770244863667607539744, 295107531056227513980\
69107116312946789602341145405963884002826921815445971435665375889285394861386\
22264365395260383055733772348200529025060433269084, 2860417015780707932327650\
33208233133977337751326774996179716909204815208203365018013803322293437982231\
87255495566209849367017445743034643185749129844, 2773080359345452510435511625\
54925306965640796224486291532338925598769891088907540867617218522568880537262\
266551678879365270846116182579809099864556688, 268892421868047548521063116680\
59791546399198528480333510988518996269673324621483174127445836117645955897298\
96834758582028060678630839384928654699232320, 2607814282058184659544214676793\
21169938016511585087961670146834903051588646958344263269235535569688950535332\
54102873171461649806361265676122974327821616, 2529622681026979253894079767204\
84582315800571801029536682881931474493321877397125327136906413238542655248319\
530330565572516465402364538597091473094056304, 245422764474879884935373975294\
11012676227839885087510186456533695077668975190252464329821796805861314775645\
04910785209363134952329640727772332355585762080, 2381513174818599058394805336\
18387245804425245098783790975449301424824401872361084040711903331126746461397\
67084603349614328164664644066273538796278182646880, 2311368739238625206883875\
19841799545804220275259356123256713351121562590160603669492358964539728125284\
758045375186807953361767981394154110932574828641377440, 224368898431361413274\
02058918856624595346099826856866462855692408289541846172464711973654868180156\
70565594763745458513640156261243106445457870402424052606528, 2178373463319254\
89374052381206943393336825043519390677710445322796246139206884566709227452530\
64329205405054434826570647809421097902797373096863870176712577856, 2115326380\
87595366945270862561445787618029615515060037031979797151701308646799949112041\
476173498929588415344460678771405809862726117487399891001852170854831232, 205\
44563520336990098859673615035364187169021124374750577377003109953174201829507\
26067121680514057291736480141891932136971423491131102841191539698567228412100\
864, 199567617514208854553956853666497930839824976070474086683884172021855672\
88532645961557481792702035504780722940936790229229585408481800249105028523680\
407668435840, 193890261764279428163654612810526820588210438374257392951669472\
00638799061574547642879630399328472870421729323856211460284726781471077572620\
8511331204146976045568, 18840562139803105271109997373775558053012614857050434\
06745720747429268198333407509763040037964792313480907582145741441041321591646\
163693366421592894532480116569536, 183106107488111248931181471333410315326629\
13135277043112052609922443957666325634784264749879474060462584622085382174952\
095807520175568017911463083243116177733776792, 177984470730169001037590299156\
58297300219071185141024199305941265065997165744479949197045125793070282153854\
7184403533863527577783928200523538536867263454594906703304, 17303378443926172\
56066219833855495342471044047760274446296039156010546036359921901771457639685\
547725417559108115643195469645227340001516600556328879094463928453845600, 168\
24742848691573081848193709910352660647526138925779091174659767534273463115377\
04164088618320088959074684701314249232990951015032873459258668340609436282410\
2182195904, 16361907412191392088723732717705770553929269946161916259400492097\
52445326344947356135867415614311166173536422527114662343976317444832935043755\
84023459874830153810832064, 1591426696216221482974387750952899243397089877446\
39870721528283437617682284538088484664594292157955343555105430342963438693878\
2956191402997960101471333573368592245695104, 15481242672413885675213697064095\
47224206943225140777998907084632652312931843491917864522384328518301820959867\
8040116131097054773032024294185382694510405507783450195045248, 15062280779478\
15248253679437391797130962415712335055628166258606857772154620449204785506959\
10740568747205459520271661020954812038075031677725776222131463544343382991719\
360, 146568513683426330829995474626736513072671999370387893855227343486417177\
04048697066562888082511422913347627107810311533928886305077564901885777052326\
60751622453463944476944, 1426444722320113508934427224458911536628972592598105\
37154563858688534928046511593856439618070672329864177652567061255896676999987\
56544803054351766240498805548874881070151344, 1388458273941140591543287796433\
22865856924145870263112330351208389440807024431372579928357194324732807715442\
730242132648261856489369796273170272542372386835112057382622100224, 135167928\
93093526745200328953863007504315846778689087104332876682686891963857712218459\
50276991220029116734203383653177139578186168387500757999440595940518879692625\
442627747648, 131606322650277134013184479296316830212895720309188604233811601\
80619167714779898323539996869628389450599334754254524947217723518581191047030\
727858364840654885296930938511770720, 128156741157204659721417435108294693074\
43461894278343867557207753158445154854451454494566281779436810429269048357953\
3339097818782351872469100796360812829847513542019447346756896, 12481509508703\
93976785999480221322279600918734552366943778500881680628885245752733395632641\
82044330858670000766648472623889054546348548987268817689191950079931595286009\
0051323584, 12157746479316127487440515737755991418794198611339732381248402366\
74793027543662359695837210518025441013767308835844609071171928036635783294567\
9800644227536965280157930178229540760, 11844009246379901075643137558869768995\
52604657257637363575971372829429183753434613300451348447941035462029641283666\
96501250714417231142533171535658014624250875823430036564810356490, 1153993746\
43580427980197929219650315435156037606268447732285347090055372092125236580161\
69502786535572408334326321866573782316459834891164913447251425875642401046277\
73089663358071190, 1124518551370991220949445253776733944855583137696187225452\
12479608778496838751615554489039264770571071447446499903039009828378743889204\
18828223396342873005239563884226219145845724488, 1095942182731410056115841227\
13452652715623025215534859396940604615377362901786966592762440096427456205582\
46231415255342268826715666850220260294590927911562003425126837826144967581113\
6, 10682328250951011394814991639237917314174093021892023193171638150374276017\
03996454784354943288082620776642100917407547729187661115910018431236249873795\
033332556808327746398829573806952, 104135994359604178111343975105055325526998\
92699755929821288083695440891876343719673602620251630787954046489546401149931\
707641420284485844287015763321027668675093764644428521430294849704, 101529422\
62302277140023116901724719844922823684372695690288573634481689593506636589832\
96408508862027961451449860984929850322693831056791949612051927508465951649683\
62638095559748872470640, 9900075290354982088250433031603141474585220702003488\
36311034289960327277703499371552000087661936477565415020247572111311710255956\
145642651949119461428575818508365167266247039803168744752, 965472823988430262\
81627296722476044873186658763528857476026973702002880271597839978339071290377\
93909547559177054036422409230938935558322825114041690663565341418837774287406\
025290474561288, 941664149470899602653990164707862405121949103738207564645160\
08956096487633919656800594436928697846338492314063298378112896088684533307475\
204206624849533422465441034745253482706695329904040, 918556563167586991890241\
66355000087858448514633932655233144770944302923078949316816126078819913534398\
71091573344660864270895767155601008668165671455614117717526588395786189069954\
73890021920}}, {g[2], {0, 1, 1, 5, 16, 80, 436, 2786, 19538, 147771, 1182095, 
   9890463, 85866068, 769212600, 7080642324, 66754295740, 642857161008, 
   6309892895338, 63007608299730, 639049976047882, 6574281878157350, 
   68519019810831408, 722711344283052608, 7707346411412142258, 
   83037096707432139882, 903122541973481481525, 9909276837535950038177, 
   109622698810579354945977, 1222052790463160053286840, 
   13721453200734456647004992, 155110053265833471866620660, 
   1764556356994087526309886572, 20194261440133308534772898272, 
   232419060073908743067922052636, 2689262579427468655061979624412, 
   31274429591172538561414006275340, 365449073045450371429322322309456, 
   4289836562171960676446054656806016, 50574769534003093103883587334018864, 
   598709602525124619551989870595327116, 
   7115474673422913138522598029931063860, 
   84882629550044573460911489526532433542, 
   1016221219883891438145688170591153536462, 
   12207989672375146663653366281465114941390, 
   147137323345877348833542351040470963510278, 
   1778953934931515101525671141804704099280300, 
   21573158328500539467213278861445067245336764, 
   262371912086053088024754363231075882904977124, 
   3199823674250636048674568044829803324291122432, 
   39128503640229503354249636735382208157273643466, 
   479705789543050252919745954032238761739870482450, 
   5895623014214156691705721042635135634309361602026, 
   72630368999840599007065923472015916283023851184126, 
   896816277555560014821157345106212813811873206044640, 
   11098141332687289443190964661696804870885539023127376, 
   137633842735481523038538101902464286735958438584309630, 
   1710396568661679702146518445057046235742992571825196766, 
   21297810788429011159058308873455005562036614988700476491, 
   265711978495490857258031838085922443389456668330198761663, 
   3321223980284667196211190372554510106296270857939134862871, 
   41588207422774184138129555829443419799596718563957420917220, 
   521678095195325239450164800492458271513838535222800975040808, 
   6554987486493104107944691070614413996826948130452972152282788, 
   82500308473470190145586076571291350264211849871562796853183180, 
   1039997513386373429633543988035301720690267697896429184204101824, 
   13130509690048561878311663898941096547661093605122851848738647340, 
   166028960574268535308326167349479908193199583680965542236971217068, 
   2102424275763587465185986649243137387168500144170134267537099926748, 
   26660800674201558269992934530636288241958854109843307662371057100640, 
   338551808941040810529118770739802258369092551254744040753496161420352, 
   4304866986874392888351050538803265145863907773515238858048907142402800, 
   54810173417402656538241923153437378805828535554912638900992383766764920, 
   698737873519280655515793512987821861299661971336958773782602984839975480, 
   8918760239376119703313597183697279510902812143883217926764989988634157108, 
   11397714930985589220216815200980185002682097227833677072515153727570582794\
0, 
   14582793560263863650008846876392049578643624991406786660703016411566337937\
00, 
   18679289496688579084517465247635458093172747522251209997765547132223359648\
000, 239532366804486878545694289142733916805364067990018144440057566282390034\
939200, 307496579289907761601277350913374326243013117664739319647391076430699\
5573323920, 39516370219418295947357894739550780885726752686739049593176833071\
958824727979440, 508350597337366261054822224671052722876483590481152259643221\
203688262970317876800, 654618731580722627531295405203686454998508055687233260\
4884094164937953970125166460, 84380473386993870208537402014814276876418689727\
713596269280090247364749777543317260, 108871430735383239895344576510320315618\
9356615670073815971755320717115481627009730780, 14060303541663404997150654330\
400042817864906217478095192108044442097447138524367952380, 181750216409791570\
821242335775235692112953001395918852119597194269897514313387788192800, 235150\
35880220878062562758772698438850247552876304693722134055665709617952104773611\
57920, 3045075887189740146195173449526365743816418918466632510413602955671282\
7493376478733827620, 39466075689727097324524024663574085505730130809263953340\
7966681750901975854126041790638804, 51193518311865618100640283907579986603887\
92130137602408128103772561306796436206456378315578, 6646046003753405394316604\
1554237898346993862563398791677797080537010658681101793444736210130, 86349815\
81226746077660150662654619824029009794213781360984973277666846165853764887906\
05015746, 1122798468395584816890891088685611095373495191900860283065759618966\
7071712173260717128603732606, 14610913818212573898231132094643318676362347175\
1960652826413682388563054335908705068326611144100, 19027476225862148224555628\
31847088594135762227582156763686895769525235127358429029981885448036804, 2479\
74213070672968950769861500546111762603810926839298908013596698967212088298429\
02670148153446500, 3234050997887797733402321689026128708986323479175195639465\
47620416446659510369905711346953419857952, 4220810949523363571859635359628941\
369584541718764253880471880087094476667361192627719971727386953732, 551248601\
81317940024686204260171116989071486148111401268389856378369597354420693639025\
112389313935876, 720436515243055135835818794284251907990722527804551058321569\
648251375219126436369835513883258074539988, 942181936291860826231833829720623\
2645696081994642997048621868723848652246743454692754589425351345763200, 12329\
88606275091105333304555046235490126581015623572034607840348516781940762553802\
40151178302802478563648, 1614593275027407880056833859245757963489985105609425\
365046994573795983252866388921393803528284940548759248, 211563970340359515891\
78974045027254168352152871525818691400772763278069247695244315952066084652197\
123693100, 277389251003207501368228804422018483995636878771584853827087028668\
397981002910799496166544107740854152504788, 363916625293719516847061800496927\
7485971204151965266979106244911119740908522039360088950931565397516014982790, 
   47772025118542033512375886430964927121804274851820345499606680612280666746\
165401281489989327079585827947098318, 627480400117759283006524455392444284749\
464669854215775129709729328991155065437271278857418712316928264668658318, 824\
66361520343805874454640914122018826452663212542754702535359003439555556124644\
11263621037823504599903559869854, 1084424149365758435730955856506062054285408\
37152768728581906715885036337911397575646284215100134872442350860706748, 1426\
79916582572111952507900150726078133213604762124091256748388725458867605249760\
2734381633095839113883727768815660, 18782940761561442959881597144081843411227\
752406419036948066002878759422465777273992201574473913202253415020355700884, 
   24739862062893764332827408945063993929992802786817290665922733368473106681\
2152169484135543799033870599467707148805824, 32603173597724117270838325627465\
78569806529699653654655197415699537801733788480389101091357232878774618065746\
593441414, 429880231676403974829748770072839690680283680711485658137443020738\
22126509041982686361186429954199761477769074493803870, 5670955576594819129691\
51378496563914467197879243068220455111269996050548145441902573774261170758025\
555226058460106598150, 748483901319462749745833068230525040565279896480701898\
7674613252327651158168400556007234611056558558524570253047631171450, 98837669\
74588909149282735217287249115737974800939680680444865688262307463241478369148\
0141558072912724431409239336823044800, 13057883959513551877253650159962154284\
88599618203509435479866925180094275644035677921825464730823574445448451260165\
477582640, 172595683745635878572162528153565013127327477644563595731987544141\
34148768813327835733432709075307225542396119607942984194370, 2282393411487327\
93789824921411295137510185493958298674794122088314383174517272823373656993425\
127735633065611878676843167452050, 301961267124399951715680556487037600964769\
91523702119291408547825526254556418365149207920183787399930081973997593970696\
84901173, 3996767854762424748041650758540948991658602428593125219463904845625\
3524742370715733297950085781657531774615396853050029881034113, 52924946296589\
94079869123568072069662964535146821920713570818975124965638737740120884935113\
62083790401747733087697881702382477385, 7011366789715247713697775693896127522\
58948478069347462795094613053545229289628749558663421693379448286433475894646\
1195422486307672, 92925032255034854108358093258253495974543294765078958575861\
074860692977581344809566425768472394101915398569532192374885708600320000, 123\
21046842966344926181690194025298575446413621279894389196272975840612385429133\
10989250970657689380036073085937003286653110230717172, 1634347872433491237039\
23207706720265154477938021249640459929318670092172478298957327217667085168175\
59574766115746956777221180518444172, 2168805550624462487500065908779626065816\
96396092046837134121371027267247099389407636192544743835334871949294732879555\
078056268478898560, 287920925665867696700425663441116849213927472774815517431\
07998854668671905938668934194393602209928755738361476937757991199484464191862\
52, 3823839754954531709807328933158480903703341144604117928689854178381148218\
0805323310753181434888387896894373289393717912944250196503037260, 50803938167\
50110912253024728087563483646518031028751133298265688807339708632180565766788\
53750062401330219544201703571348173836288091354492, 6752487238961253059510518\
01524283326435836952197369446140279123980977538945719320294526507210033553809\
7763847167161896592600080298634920192, 89783468371631985762206125426516986514\
90917185020597066852531796992264345854796461154094801960580342242537250561143\
7457598428835844582278336, 11942431703830583028473323209851781003668489111917\
02417987775877387390062304750874449097902612988349547981841081284612695536873\
533233342547312, 158909754893640925298800740198538113560626896164122009632033\
88412853387770893841446841301488958714811306218798623814597111547278781211893\
002840, 211527787053805190560327429140797734020639751281444511176443756918521\
924694997937225587080972499072465204242935877013708392571486552825158083736, 
   28167032440629646981660976118198439750164677609433925739436519797197979755\
71693881904878469190467610028745740197725954465814179940783566894277796, 3752\
05618893727828007949748107146696353937301284765572025709251573922375166154933\
74273517620032528071275698087341887958932067969011668266744848660, 4999769276\
85993478386811625051801533700128989975086249227962496795625807656911847873578\
677578109777050995042825048551506645268048378281435786331348, 666470373592774\
77477770782921074056806863840973875128983324669690200897894722367488156445842\
10973901072445385812772760123494139806194101406170350480, 8887096544153834179\
40642935928182364333334357623256565705148665917608036444261992709424564167904\
54971285542215760826947471847697130174385423281992416, 1185454977759863066684\
49628551602386776294767395730649723414621819698081202456550999539107831889064\
0991915148999908878598456023007352355608520191094576, 15818100951160954497433\
14099648875779354530774746401577661322446487981391083388992769966775741048260\
5588054472687222383052833953309465099574437017564560, 21113769142389279820772\
92169960046821501315939255509184880271808872937248306426857085942293369370670\
29432448543545005068788107760303453278878301221849664, 2819145023873879704192\
07286583418032524406412319195144695546819806135148715668532853201169774222759\
4796993031223067484922475399623454491555191093002394200, 37653677989272827235\
08195939018402051643847048124792141522356647724873797915549069561703598668524\
1810460217447018398881524447703503739586457881896340076216, 50307632616101016\
04334657408024346216601224397453229512382472219265073364960331385449264173647\
71407091308632598618687477041165944450344912331926507845190616, 6723494223365\
74744147701957623146399712735580794479186341789802100249460148633391579564446\
8981677941845583761441451818970762396668511178676126517716121693416, 89885387\
52730507329542044649332449511104400877633053314593539251875078040760235579540\
0025887311271886769928198310210139710973416405226144920171030641437081664, 12\
02027262165717602719757062567126579313529450894101273874564388297498851807696\
20965983489729217181585498204833442017409920601907333004392476011316928370062\
0800, 16079368829343852083098881801318380016264924351839443975572094423964007\
86538473200456690523622544698073404331134527864869076110602083167887631343322\
7827302931704, 21515500862179918425607469494392369795086979686425842573033879\
21060764616521353636687741986906741431214742197149370651644140453954002438057\
81086214178242776305304, 2879785009187594176993924494284037573735562542985293\
57536371975470932418494088221860706475731175046929367964972168626442172864796\
2459046984848957593967203463667980, 38556109579850829151239031145174329786368\
23162943942195462148785382647864746391249411333066968662600962076957072431402\
8230438124074191534785198075791685182278801884, 51635608497043936459514007751\
06432540629666949599932595623308802793922546611879042678117348282781462697463\
98864015848731267738004096159778720905467518762604234429820, 6917143694940210\
52460566917384854507945483484114018967436309835154805050332127372365353526679\
3179131435747050529081943617527945008935101598185060057569802338702616944, 92\
68814295879209874871008753207992852843939638156464491088122518243099070895355\
40307962340780857807063163722290504205011510404954811637237513173604978168197\
98501269344, 1242338538126811807377202314669240017263012411994550074669732796\
00299083157455087144907738462525311371762308301238228744833418198619285242670\
3806329530737296584799080272, 16656074827577343607954840573468331167073280505\
64512343563598864662332980470462737904270341387964380032985918918743666679781\
5755062319194584852594882974955160123453181424, 22336795139827591730804449573\
37421617724843007585743363282628425482459010322762925587600962017886233199872\
76207901472590658372530171025766650520421488949529729619177143680, 2996285140\
38684122084745039320888754243800424777762139790202783542046787969215353107155\
10111537026397962127717060009015315535144476861835522957278885118369043276330\
61291312, 4020296800248824501040619231328198240954749632631439414096408442515\
55276643762530314129439342418291845073641808371786685876394549192456715964658\
16967660923111209971972176432, 5395658175446967291256215117817848843536212063\
60808754619316856683415541556357072032231119107666443934873327696935197225666\
456762828285198732659920426677785925366636201327088, 724337119761014502822044\
76447085036954006004199219740857079705088348750878996969232724600647219706068\
77359378011605509162691194543488619712719905528281131537048757847373269952, 9\
72625708326855201013385518578070584649913603036890419097706125085665603092825\
80937080273887672872203270000248993472105763514714391469211169607145380769844\
652822784727273169920, 130634578556833130718035159408486881797867524509946306\
77209408501775666681537181443617831125049277517871251102356186489603671371671\
93375215724350450676172469176254429060239730624, 1754998251477134269446587097\
91968349585499945767145414343265124776332448847264174434637892410614776380979\
99469237398386669219723703204247609900999619689771388229114098479914893864, 2\
35830580547309354712940747997087119521586216840788758246022822261435901113097\
52011369092164574890847015880091270887439421113186067881962469165349468734238\
3248676967132148456489080, 31697661478724864630185534006988936205411540087426\
16422526413032386334553779539655602992034746790659740076735680827354012943192\
518053350850554532317625866236667161225005070795030916, 426144410442468903976\
11417598697408948140585763500874078306745629750984448268951242002385889266597\
61424893477328650883750536731609658310573685764487047855714264997688985171749\
1074100, 57304359232218803975217544917873453120976682326682507785678871057391\
83615042427283506807969303866077292525023295932290148394283780598438096645241\
25402041895627796926211507779291796788, 7707590922821302585919932161685678293\
95388901692408086846658438880991717604761686465394796304939760920270638483763\
2966604455456525696635378202470636013983790018939064937841926199662108, 10369\
28101989184480743232927600600621914897045221655765343245698603087361985640012\
57217078018935767688989734563839909785900812561396829019967987882902966819339\
192401418710245329461302904, 139532862650135449469649610861448799534871739328\
05374786803669480973236478934020201256031109595763622049777562959316958031277\
18484975980697303820951579669367632691049177671124787629017272, 1878023985157\
71141599308105468588886429170449265191970869886320104578500803230914745519264\
44388706931893119086812398147914869435336669612083199339773112751835342803643\
568666415602149547400, 252825836313703583515844924442932922690330065348648960\
44263820315477853291175485183646996451688435340263458838332342198916695289507\
0549199096894908613837796231137267888950588384332676107392, 34043671672481634\
66897773560409030150412796711055714397103904155703958255141277766937765417133\
85837280788807997787369985487006791333001790054589584553247635618107002945790\
1520513807107867092, 45850588064390643253356576944743010810716359467185667561\
95471984047438033192168821734532800457248421992273981311047736165788438430093\
8017155811239973089536053261932254200820888863832848647780, 61765501644131468\
41121230790667669777739570494365804230942336399912214636110872816263951781508\
36653985712191748974875384348024834274290865575956897927297212717969487335795\
111348311721165302292, 832220805695591650358214919384412236093894304597407265\
73286656875946706045868295867242426970056731767820744303322596158902739310101\
21425838693223874692091103729331127453414225740211612847374460, 1121557908163\
77200886135149485929407288233088555286839465184309414720072728196357063337350\
43217640246866574635058046078744536038489656934137478109129353690466965219836\
8405775678690143371167703872, 15118001759114384776164271433366496732258693934\
89362236654183381693821629295703167631032360328846768462810730082624396883600\
380046565146831825120655270006852765577214820546824353164446681550519072, 203\
82416577659200459108093199943687548672314496791930453951360089048147317305098\
70472371676725593752751183536680353265818030677268520079052459396967567119357\
7451282196105284878820145553251459483996, 27485560577041445249431177391502983\
61851572401243334950775145875133417321797976650084298576184991517115367336316\
13812442060260304255865512785418064494078514366073705962483224287752806832144\
102074332, 370715064304425591228034460086367655875778366874206303157935998542\
80059822343069931645278208774218053507644851795343269738524419982634042724238\
00366203457435806086881343556470483368546813305938513990, 5001055343393852906\
26455146655935915521364433163632667598287143039617360665653649837102985879670\
61408514159515609999654688036949785533555667914153682655479274154090348435940\
321956306863582104290783086, 674788967823734009223229569257310516464864025701\
14724857580882554641300215832604213049640984596400613784165610331586668489816\
0801975409453840448483180537221005527983976695509454448765564310910045289246, 
   91066424062640959318877721319713908312154688827695558062262904319400702601\
52704934194435838122374565077020392777667093378860419042424120694609435788138\
518589612314815777640164793037501668991979786185590, 122922593139826121003158\
39606109500789441226240438663778506769460342591016311937241386706729361193476\
28157531900396067705864205581348109309688313565020244785965680603247460717352\
02806245659936100819704068, 1659538764954833123223823631995452470318281333842\
07128398790503760910446376404641045808818271364057081060416315548499157838994\
07827000869284988057282504412293259402755923371216082089538403363223792156753\
80, 2240910431844743413571743166391128326321375332449142584222051989649048409\
96495739883738973022059638481598831932530994179573686057451690296352641590672\
72683072013899133662270623912364970775463873566274822276, 3026510380852065564\
47555026733345503446735731693559916629924303126142198149381090915009424719748\
07276181462717834128615310402652288248322002730768435177530410198148788098000\
5907729723974284004622433255129536, 40882701584008973420681341666417033218116\
93151121724288834528281733493302734640261941268358689128142560814108299320158\
34455075292546943210299770821407674274578650332643267848217391134247387944939\
6859075433380, 55235201736380509307915101418196218935198313225346262930303479\
95093551920702738503122183011461389815146891489772713035059195108896387214105\
4545730472379611732558722594625737746246787096669199048271596373603364, 74639\
79578753140130731518228234046929456542130968652331682053859357581243094421249\
42793426543950110537095556270734853431747926134341315971561758896473580943943\
422810358603374829316057861135787905407762433090100, 100879354458641626379331\
28178876909364340977902605074453318811532764198823027719591997949447006477308\
37721935517990688657799792742228187076938298324964733147011765047756278794484\
2766986447253000951820369100274080, 13636745197833717868118882795692078494866\
42377887398595324548533340602987318989810424340329110285715197752086706451850\
01680125778264081111524184624443395370795460535045338997206540278544174677215\
323407731382443200, 184372002876770112560853454420637111247036009978053345163\
69153580166886397904646083274923431366644748027796430401310777176307279395262\
70064621734865275850909123619576651970937881918047757941857916297919023229432\
656, 249318374144090539542618310048283065786997924655002507128201704346986665\
71916686420456198107949434994040714382165878281031856330236110825061786976049\
906926769408868502091684190930874833503881092767269090318962565640}}, 
 {a[3], {0, 1, 2, 9, 43, 245, 1557, 10829, 80958, 642501, 5361480, 46696221, 
   422007732, 3938661909, 37816969778, 372341406885, 3749247265960, 
   38521676598885, 403068371597730, 4287814636866765, 46306801144978725, 
   507052498514862321, 5623094880248442927, 63093386429342906009, 
   715645494508090354998, 8199334938663097342225, 94824863957627274818568, 
   1106256224613050857556361, 13011661717523045678450937, 
   154216295979605813571502749, 1840965339161898557150033835, 
   22125555536334884577398718741, 267613064811618127192810751352, 
   3256345500761281713027859130229, 39849399038555913961109060405538, 
   490287225269565118643385497695965, 6063122769874846702178718220605783, 
   75343831775912510749789804699744761, 940592203525088477924854372318136457, 
   11794011940387632265839061371020678769, 
   148504350510652072589984479364451888030, 
   1877375858562501908856990283979626448745, 
   23824307906995700398207224377929424632560, 
   303440829851457404208886930167152229321825, 
   3878329366095583984500324555851747045940090, 
   49735769965773008151535562161009567306562625, 
   639862899590274221414435994828841742657195832, 
   8257393303126420884581061594834186567524787009, 
   106877012290140543447772549191267016018721209728, 
   1387271034298994267931209767496795685462211430241, 
   18056235809549041464378758596284954548097003057650, 
   235633925646173705810849381276433828995048928838761, 
   3082842627081920162610714620228326723437924470935897, 
   40432287114919138697723223706906117486586562971014749, 
   531534239825261240002235804141293007765670888488308923, 
   7003653915411414308582817518923178658056492778288636645, 
   92485771706615533233945618423520945593948640397141058342, 
   1223911451978853248384115214984098860820550570502526229149, 
   16230036167411311707505965606102053043432868896666300544848, 
   215652480255738921146492133256870606425729259609569332100981, 
   2870961410739201124151982543270181662046990010691063301066530, 
   38292341498410697462848834940198584918093231097045661925960341, 
   511661948638358809046492144715649356471408529065441429406690872, 
   6848840404678900633407471730825476991523336499570610681817110389, 
   91831329808510478751823131097498655013323290376610590734505340288, 
   1233339909349971368342568379061383661199987170996447622497559447285, 
   16590975229495298853900690203018029137819434523974338558935653152170, 
   223531274287620027383560820697269783877074111951899191950886361960605, 
   3016218494616358453935659422542012007260424265083238783076481657290495, 
   40759336381233552061455503237797842258503080548710668526699755276920345, 
   551586517390918044394471756821167103083013511741470053343758395987475025, 
   7474902905362111837648202560502565659186378158307132076827953626859769361, 
   10143472734757526622194620947897366795850603231779653092774829325900330418\
2, 
   13782926295276977849460319402151560946322049410743465022123748476420480849\
69, 
   18752316569311038588403337348498183379330865262965050802003415518280967890\
568, 255454046221153646107431136697084245462243535543882596650604929650286805\
147425, 348418497312790708548240124313928925911370936290306451989390717550649\
7495661428, 47578077200076361350552224677810853607756000679592291400376272989\
282315367684281, 650454672695780153281820784721599648026619384397674587502914\
177138435680044632202, 890265058332938656257753082019835974451860357187472977\
0544115698094055245897461129, 12198372059531156614262516334711695714799514588\
7238520075665429222553811908854638760, 16732206769348623019445861695618622406\
65919319055961478528189342946366428511931757641, 2297535963701068756700433300\
1019680685616110824115599820783028880721924819729711789802, 31580463252920533\
1680186910415901977461811472833121070924398397660655850814005136946129, 43452\
16903871620262404858050135852251224493127598549479009258922183219087934874290\
840913, 598454676433915801263949326417588049814009080602260336006456122825576\
26426802395370944165, 8250272646341018324865015218724286898580932827415869751\
58780010998034076695129038197448003, 1138448212949745063773513919938372051794\
5164549843480224522078610789827439146119704051696301, 15723789452966432972269\
2057912073270207706973859542435958894495839242205150492049809366420462, 21736\
59097036309497326309140744235522496294932543983147281220119610791424448544469\
563429409029, 300751299187308004076318557963946243247528411810046320898844931\
66821005580193449738392969975080, 4164830375574516676680600974355920065815977\
70901280772841194394695460027077291824690516187829725, 5772354176927468471063\
908859159179985161447539455779980734392133088538804800648901614482913648195, 
   80069447965203643835438443611006096875924773400360563146060175988854883321\
929292812182505855921545, 111155642147678308216118492071171869871679774862344\
9770719116242589446540425091100687506205836681605, 15443290195627725899011677\
603516106696211733859143847860731366043424204510222507027177129407195011025, 
   21472610297919448555014911686519319659054881243846178093462640440139433602\
1252827243133600260834868120, 29878569247306845030497178288539880834961887487\
93079249264784761469722469206237246117081033117998447665, 4160620968593754433\
76615106074395597110641861877124424447089139263579112666573707229887654029200\
86676730, 5797937909879157201953962237033374500585227155916706224795795643653\
71813164055962439615613103280182488185, 8085369122775508980504550531552420109\
689779373190381492004345490099525081650176312247801321003550702351875, 112831\
67627840013519838668338846716851066884654509032030663494649678678646615284514\
1388703202262608254683525, 15756556458375121712230666426611898040314420793697\
15192666722841935225256935713917629286443669569906090332525, 2201836208840575\
92201072616801212136831518598129677460163447731966031975450409026118442818749\
01551696685791325, 3078907530568529556902439455883354883117477974235398832746\
89268064678027478846034730068652564191256424666269350, 4308150630837298555088\
18681196971113999388639721343570546470177119244733269996577093476376280509245\
2863778875125, 60320164615893266162426796806350240166251311087146692834220302\
125008075739653278891636428468728982477593986508880, 845096903394791804892840\
28871618766836406390068106136404066311330239429080014573919610620936220017664\
9994772121485, 11847260623212266778219957576177018443685485018852291222460899\
087188090817226420107292402045994471234355759881292970, 166185080579097560710\
22803730087303502888382516850564120061669747334391861765416793645884076617677\
9761053482312013965, 23325132741244300973420568753340000976897830779932396997\
37953883944547634697763759554974483289314800606345769460385200, 3275741975728\
93046473951320905958998693527947831915818678737960806188764215713673921668826\
44696575173372405449359746765, 4603035280742904177312456468207344798580942816\
15737133965199453950481749543750751688054246103368713403854200526591806880, 6\
47177898709671669625317433844894564040209541692439031980846079850683437003916\
7325059316168473763295602899471972377976685, 91042383358237815818228477884797\
29061717214229209283617370047796144305255777402774507471943228864778185702183\
0450527753770, 12814452140054844844434450493824256093618592535768423714921726\
25799088549970250063424395947420701041893718703048892878957525, 1804633325160\
21570676311158580612483362445029575400248541375562566649269630071478928142420\
10650245990611689718448166145062125, 2542766769523003555973215146829225870797\
55303826309246902779623465614993955534344893049300798181183879085488050178042\
639043225, 358466786241470525772828548756576921446895542755778128876442858419\
4588893861796053207332064292163777566384765965679311844611975, 50560628967608\
30399565587693740549955903547483898574163701867392524988540055590591809036226\
2657131009215043323342247609377817025, 71349932000806021863940373232583107799\
06444734399148329317422584651423066244518527600161647572286262881969656710026\
06372548520750, 1007369264649462624550280821698974736158643401192040360566280\
0879899729241308440753126124594386221798571798168747421431626406733721, 14229\
65717393458908978656636845352360623114436206109290620901189630996589093862159\
23746735423833007515692525555264985965417121187152, 2010978554100764000150766\
60682237063199855089110157623172130675612783158387591380395614842285849506873\
5662178633761041350726193003409, 28433114545974268003842770144769837036714293\
01578747208180474744544249176703496700803154402827705268912695720288538523178\
6390774543223, 40220015391382159979838112279320284096997314738765270082724819\
9961436033611159633767394209688804209015997471446958120529643331260906125, 56\
91905953893488928559869266757933692020573033381572482001099627101390765436158\
364371885393607348649906346086640381782917394460501329473, 805875290215430284\
10375444615408604382311792169208066931558871930102811960996221054785558903855\
893331380114031959561337809465266660864821, 114148347621367410278746146313038\
26230734445110011908304488767665742831343665309053857175897920764542996904015\
41073571002395756971738921632, 1617559173579572112544139427932942299230387927\
21333084464004147489556512092482297208199160134770850915074250286990020465247\
90068765457073589, 2293172059063140044279408595607362987531436218644758548989\
48146600363009970085817966112474484829165036689197342827300543246709345135087\
168010, 325234227840986300166082791473836396056535023748331086133386121744861\
1398267959275561899213038395345388950519304634776150456804729581501370461, 46\
14623469250937373605524476691504630938725100040880076719057024959530805165464\
0130016045987753445597978356296747106940824329340028043351847367, 65501924881\
58997824932820460853968294872267464127282822558252235356766702523317933986787\
35643038399354038444467570864894273544513614683444718009, 9301372198440834556\
85470004772776232069923681709073609313310599070891840421055826263325214342176\
0686666210095868350721960757220693239532178284473, 13213340017967686403836887\
94516862104346229170584318489650491755176243508952169524250586589882299960224\
27791150146267771443401360340248186916583665, 1877795694454118358406841872701\
27667503052061139684506798125984162661099111340233513317105945178200489537468\
7619657314874145008699935674200501707958, 26696343054666003067561059313391176\
51300092645258973458262831636146815863591879788875846942264067011519851117221\
3544006134101932679580048321294053961, 37968246118780009349256384114635017889\
73252342554883797151993244477270071912354748492923630371021520953452270150879\
72628542483221369020800119819289032, 5401971552359691635344320645786477175660\
28043223655131422306120612668317793750768184470006091425701505890950637448339\
6631043726213888003938294379952769, 76885556583458632255578375964137162674349\
10762529218209074316577118143291274105751479476204741033702327509042535379023\
0414281665110059665181082253257980, 10947014948970908311588585150790268658935\
20948119388927212871450980158372175893342966525641404260439458001933893844035\
181055452413050056322865235276342905, 155920403585212809020759137927237352967\
32044653499696858414551119195373764626139455327290457025714171146495204107660\
993809941868783843571252970115282894130, 222159217361886755083407286817812371\
80890867110514808792503590315489046099742831121050066696035374811043937799628\
3303147313106951512004292017404683388435465, 31664874524564984065746738310853\
57882044372253322864992725615633055687108828875788463064965922628233217473313\
696624528415848438366258849476314144626829609320, 451482787169714329505945715\
67691400259947802687458973692568489107319486873611993006337638980199078426284\
388334585302066411863197393056656586233006763640900425, 643950670197168859289\
17702171726495067526935974368894458296602231122953515712778083076689351847131\
1559968494930860844992417530428708242057224906995248386367978, 91877676287573\
44144985286185269400073566492651017074283348269768159331425336574764412585964\
141889628109628914750653508796365488799842069213276325942699071370961, 131132\
84134323647250317864269968712077625565761643637375120832462103361420669223413\
37262466959161262557565587360369028314694310810424255299721992283405050316913\
37, 1872212360727610244096261759883851058598860521571416473888989266102982276\
24413065811411038522300262705094210722045031258978582312687149073979711331930\
0483665749189}}, {b[3], {0, 1, 1, 6, 22, 130, 822, 6111, 50052, 447183, 
   4279707, 43399323, 462212754, 5135616863, 59215620779, 705541112331, 
   8656183546704, 109036491555915, 1406609597674359, 18543809002364226, 
   249366848792366502, 3414956514592438326, 47557092563447931948, 
   672631839670462718601, 9651184343109891301428, 140341444327536670782825, 
   2066328459117346754619003, 30779794971931176630432468, 
   463515053911935985758702918, 7051836951964983018587244816, 
   108321755122472478999024633120, 1679043513382703389302607421091, 
   26249400336722110484120013956688, 413699103011922952537226094426531, 
   6570076297192821737173018233593739, 105100400507540100497537696330063706, 
   1692883431880117254396298823198679234, 
   27446747342884052847368976722859461262, 
   447774089351070174975025826223879299754, 
   7348590530882474485956615026191018061037, 
   121285170506591447501644171164261417089868, 
   2012609239140884947631848114686235199521437, 
   33570371875960442711810156220180387692034165, 
   562731542193073019684452807263524512469487477, 
   9477730713505390720935144545777490939491276202, 
   160354313920672990299610912262232171164054612241, 
   2724899105096092090876423460127977913615608223987, 
   46498479620090281496114728671524506815582751812285, 
   796663732279103471311065776624845393615000701594432, 
   13702277534520389004528323425202606042277791473038397, 
   236553335426264396699284228276476015971580809176169665, 
   4098497142210650708708848628656020537383808850490112222, 
   71256303787533431533207440011925687961905461344855004682, 
   1243002119269401929684247265413196284423588631366365049482, 
   21753040841118551568424821298772452537173268272859469154924, 
   381873742036297117783112221887249146930038756905191148577215, 
   6723972553161213232839413849659348320076717603199740000002924, 
   118739503580176181522344483307233348925397400403306397411709887, 
   2102745152490326789800379714506365001442563500486301181162698359, 
   37338862986526701307162031526533300282830005697828780872176788521, 
   664785200416278277455045628439519836835637861516830931722948770854, 
   11866206449759300837782926996876071609177751994868274951960735843501, 
   212333679532377398196192274681209926535541789048287031293281112343263, 
   3808640240512529868366532276075395027770201433228649928958479165732931, 
   68475338352752635029680103239682791885600948772343310750989664796746688, 
   1233905879186052004321087634664892659360936536196390950678045059729091907, 
   22283592557606471931385947316683094370066805115918857850254249082595231763\
, 
   403289239024117427683446655958320667145996338877282182057799384244734261570\
, 
   7313922667350232399833201897662559959842769028639877433588447205933592318098\
, 132911184591848454669192643104486272244480950511519610316106525107974303029\
558, 242006076941317485627365456574950411242859980123192890461416103343573048\
3647226, 44149083905792798755373618171275591897941529410191795938804838001744\
403088209293, 806911335363159652411213364998130000473175909251826644273374190\
108667344266244524, 147746603751850696223324605718144008290945476752824955551\
88774212309864848314459293, 2710044729795911492948125774934547194934509941625\
49762777099525627861028129414053249, 4979470247604380453621200332255349039674\
969293327434267119968183656031484935001964665, 916471068126093038566790862242\
95687697456493546989513785778953083734643354875827131574, 1689527310518752296\
227516319335955742282732386573824935727356678381295404174699825235269, 311964\
43306047904341510807606572666928762424310519025073019983897276168451545390120\
271769, 576927928674679447290968169584460914579537797940667047366943268220472\
457480767243658935393, 106855889535198947315635049943606316801696440250321146\
08569015745949108822050246475432091440, 1982075377420271566253860935206982500\
96932621484512333392190585309040413901736763085321804193, 3681896702163728469\
504277255231396548628882025162418341932995559081018056072638242008056793429, 
   68491742604755169764119430379128848716262437340818935312454989183300484607\
905444552570382830438, 127586864446358874155653641583872961402123062124597862\
3443894162107815462261918499969387041980482, 23799140422054481333390609499573\
110291462689369949695738842600171761456617027633207621416438751938, 444519705\
39661808740899128917413788124818435295135415249096677805793418854275478311045\
8998559024492, 83134735407058141749553133174135892454629549413243336941276836\
94564356574852491518267958636182153451, 1556766600984700160136775269477574080\
94959612416178079417212643576066385063023446865900613793250956252, 2918785007\
04532741033800226359844566053925726778049444677979168821348485569251578764672\
8148477562286731, 54790697806240105753696632943450750356769480574123287317423\
808877276472556186010417308252710273557483229, 102973756000687749039914149801\
9659178419970910355482875911313659068705207271446814063004271204495860451556, 
   19375391979751972808403933898080245006504260040900662741922084042698744144\
993012911298305581475144415611150, 364979287989466942478591474128197395145873\
554358867138736179873192615518589859776354324115862904571139867976, 688287052\
21911140992320768367942586259462337600284285245843250917390469720948971716765\
21193186142336496565154, 1299405872911175134229282745551467543655793722983931\
15670419904147036764465689104892042379786673458892602444709, 2455751278680544\
05539472367919641575064097452672467450645893669122403846481891283258062314049\
5530263563429313264, 46459980937435989981880973530127256585346043795747336303\
865721550366673209719303443216887922916036429732433597349, 879872633436125819\
97358930227992051964474393250015045649777180501832401919082209284658962190802\
5124086223908603549, 16680076148947763063363308648841491981737653684695918470\
928184683616771136838454202471920412466213462971173473559430, 316522973885351\
50774673840760264822534684543967917861777112757584429595117735150979738626962\
2928921701762909447273150, 60121974013879087798461235599316940027404955792612\
75592013378695910594313252976038701875611830216095684840014797070130, 1143073\
19387755472370846667245658949594941893147564789343542036020849810043032060398\
231863745486116189028522379725153710, 217530379291312182236863131313973488356\
72721831674526306461663819116907203570140088885750922286591614627847771660795\
93755, 4143461726320340360333081102779651893650367716209129886776638787564177\
3583639922426496873233888136093129296316105553295060, 78994519415556270822477\
06044884187931761572182326949551467319740416764074191077792676948418941570892\
51491922513792156715115, 1507348539091547142739582279023309619248759501071648\
3375464298168044738833394538447377410071310587092694289984496933343123235, 28\
78767374631729748642692942250603596996413866069145230812120076238653897110966\
32256323030917603691230816189207250447104746675, 5502611890022879978157392352\
83598906371919831194081907137086739374726448502019892432966577299622900781281\
9156288138266193879510, 10526743771875644901714292879604279418255489750462995\
2146432722128308822664773644276616650128762465023408020238262588507873584375, 
   20154670023750190538235312453231535583478984802798916366772656840897156580\
46460446497617958557544123252078587438024209127198310525, 3861958305210794048\
59971655371546452895802995601473985513012801697946148771672306789798367811183\
70743244141270094367303507234063675, 7405999136552992738877420558757642048219\
91584943884930545252353177397182974079849608682921099087579376449766748624482\
765344492651200, 142134012592482953354278744322103490920191626767653555794479\
56061834776006434211103938606670968600736149392046987315334476740577103675, 2\
72988848107846914215321366133278767090033933107069715399862174692628069482386\
731758953736445217781356755885670461190988438385696252775, 524709245215227929\
61901143168807353831238818224766573045865718080916457035145843424687669294020\
48502494728704282750065357006708789310450, 1009285375588588965713854867751536\
96148292722159861193151055403343988847498367103422324257715471699748297987747\
867165533568589132669996150, 194278779532703802771428739860053922968207312762\
02599871261478506321878869368778857249019536908441696538534727288879978431231\
88446471243750, 3742378201498299162239980371374598023583744680630444265048300\
43494280168594298885791815920475209435444173333690861321703725451627374394319\
00, 7213994925475050042598399718838246533887243974424701163281756015240024210\
96716028217396162679805931512425660709065572804430996185591904184441, 1391569\
46349179700367799583020898188604228162245570363712769688524111340944190676101\
41942152835429905297153850611505619334293557171386845921652, 2686148492435046\
46598954865370802118377520595351926571270200316139076378705323758395721766232\
702480252740887423460809478784919951451262370705401, 518855588505429051565613\
68127712917365578295225250455071254719529682475890046604717028832791269832243\
08049429462803376262642246023792170091634083, 1002881758214411792274670600955\
79081293331327116720774801142209497601133370335163427580382909736103982404549\
431354306340062472631095128923043000826, 193970292764153554945479336083157210\
98570188952138285396569894146347312644335754473014484097104191785181624687264\
45722576196762989761489016173837978, 3754037244894002237599712516341927681893\
36200452383996880331363214622851672442799011794012970800239151145533960842830\
08832721699487766304708853762150, 7270018411874959373020144649930885862832786\
70727576415163956277890207628159277478422439001571607398582792114559406088956\
682094664082194710760647119228, 140877563686059376295709405830923148971328657\
53155121544180415775982868218779418798316699052103577737256298457148166039655\
237317815466659802559671370403, 273157700244725604589774514472347332737872223\
60467611497399096518657477224784670139381379525147926099876363328867891793871\
9706607267387229715933530498368, 52996398226082086963948987535178086556672484\
54436068394693599642207322165081044449887112242162183397959614565819870831689\
662683078389844790650332573680291, 102881347058786465604829594665864196827199\
81704638704205841842125305698020434705136659078218014835497163385578782907432\
4587198687585340069226788339164886915, 19983910891173310742452596472957255288\
83366687541002187193003049450689594622838180964357629112391104851919754046694\
572305948288414607521772584458690135118066, 388395457876687521078574912168966\
92017341380923665011370604019804286622783543749102514463511670037820542675566\
254335177752563947302682637714574239629576585858, 755290387844725626590478659\
42704651146780074727208679230640551818897343397730986160675835670963178178555\
5715531243771569309260541952092726656805941096351628006, 14695905559994328933\
63658923440946493949878547430469815614921810723345664155856118598137323072822\
9957873779070282956252695114210287952418723486312104320616022274, 28609997892\
54223294764021146723766291274581962502714777965474477756089591824909360609863\
18455327614823173497852268074530826538484612404985113884631226578134879421, 5\
57281918881691018899360536608636975260357802175679299732241108147527566736379\
48221765237871809616242685579479888628233909964432769775190022223945387830089\
73026444, 1086086411808012844319330411250840823768034154106691449732579443770\
36798166822033104398877685659483719636238575479408721403307606649334567054935\
868056674324202049037, 211778967973058154273954947489488905213461493279924758\
74682168006717805738069789749761019970627857324167112763771931412328100560512\
96395085153495296435319796022270689, 4131683848849420279765561280570987229563\
37881937036157950027515098627174357483915426743670765928421235090560868949995\
37478804249981515769123891321355764785372987965137, 8064807389641092889263414\
03200634247529592903439490311936343926121568190545552419775806925916876318776\
795860864985634527387153221877878363321727303049358344415197302918, 157499978\
69014015520444280732012638995127359723111238144805971181686440436469311395157\
36886377552377329700789678522766894838305882442749019106041455475731800980092\
4899037, 30773972768642696569672892141677316560543623762476631946843828334087\
20248967401422344190596946990982756373767388119903915166178357300563675956839\
21337850429485091390579545, 6015894927796535935177386918257706665748113767217\
40794299853554819235262399626354442130934726651536068352661848509664914350750\
3939095981330743836655566720360441630155495377, 11765967282388714017670101321\
44131073771271141669179492598238058646720125854590167083231552486349134322221\
03742438063015020244331449742165219144115260144007129855448325838128, 2302305\
28872118882682265538020647909539880853157714444022670589281365502925694854673\
09306576422092842047191529636019793872075251955901972535297920025639661299550\
78843732424081, 4507163236567939603427158195044507466887425455288853816947015\
23998332676806656427250646026518921968675439870926198735440169256943782602676\
01483013925127622518704870994415748053, 8827669005818744873228100632214880780\
24500218150187632343884827481871838506531089043494128929441206745170183451733\
546058924132470409912827236940644322701499204018481002812211494, 172977056280\
10312769932853579507637030106233790737482556397584720630991998591775500036579\
49824400656628453841467223735604053027064866125319973777873184934321483966851\
2465956103378, 33910020565145979698609710100447821556804180160040006278345959\
30455058105819434252766409332604771119796148707135667547859275365061432691075\
28892912360137091466528039076297745300034}}, 
 {c[3], {0, 1, 1, 6, 22, 130, 822, 6097, 49716, 441513, 4197240, 42279897, 
   447494622, 4944379817, 56731920560, 673084351995, 8227793212904, 
   103313675389419, 1329152203653885, 17481232430395236, 234593244474624750, 
   3206833994475428520, 44587662523922390950, 629744448005673298655, 
   9024492419861562996588, 131081514165023804095975, 
   1928049964273846829390403, 28694025518681484143015328, 
   431751887662241246326467528, 6563725329653752526563681416, 
   100755937195774847302798584540, 1560807721120874114452802838171, 
   24387207964026949321670904048096, 384151687087620188632238296396443, 
   6097925291350390692295099229126259, 97504741925695644060974948404269570, 
   1569902245163700528674827212877561626, 
   25443315133879810370967379910100537126, 
   414945278824937718288974343462060322986, 
   6807625480152866456178649624000457257995, 
   112323012344478563813828409978759337351260, 
   1863368514355591539199952464525269015657747, 
   31072896265779709486921363580670273159093642, 
   520739450015363213197308478188553944604314465, 
   8768472608161301443735254676391452376252514114, 
   148322406944718113204577103904746417323062878425, 
   2519931547097093935492616031739295934994674850440, 
   42992677138161057195721782085678707815007102207285, 
   736466530375078974312841414660642528382975840921640, 
   12664772826436198168034533076945332753167107523849957, 
   218607223572420220271282270708878619055969172052065275, 
   3786994433877514601231870599938457132920455855522828892, 
   65831151743605795096826506023720118201715923407178828242, 
   1148210325081120382284183079142447664779352984591414031992, 
   20091576974891638903522145554637101124149637583869859545874, 
   352664029203847378885799639810241899312482327475959314065985, 
   6208937275930198168019757154665676129573920477899227260047844, 
   109632425089888561648887620417614498120992327112606699797878169, 
   1941266685486981647236647973264786184467250579720907976641831462, 
   34468040025411948601997279801753441629974013631675358174684872871, 
   613614781872321523579084059333662135255368263267475808018993564880, 
   10951843978542927577381424374862724782860618420306186876764980775579, 
   195955249098084105812092977338355517039967524009750663220999896036704, 
   3514570970127404101387728242102047879552848517325188614557722327736259, 
   63183326259709689392356795836884321325176709899308518163383947285379840, 
   1138459944557911869671698434750908441796653837677735622707222367030008515, 
   20558421128371897715788544753997457223264587355197925618453426600932146603\
, 
   372041455991198762346532464511239964180316679345913811120287515879463882458\
, 
   6746778754652227458262432236266227673781001158340725868208042792011072099170\
, 122597105952811511037918069791022347669696293709091716710475536304785127964\
846, 223212578067047570884702349200337586854154901490153135379660052736161757\
8364850, 40718225980540947273973195466516731077746154543220382026214327540871\
976320571299, 744164125508385094705733514592481938582383432258398798800493776\
124088327714291324, 136250194414666952888255169153807680126886072019070444113\
43458188775242510696975339, 2499042799369797195221334535433324974893706181470\
95422222602964609629897026816882984, 4591544969131594763548095163463519255508\
454695702293611546766548413176773084553577675, 845033130732980353911921840565\
86411552431344634101143652496001098905785911109343085634, 1557758900350604242\
776765737907486495165061759512420371917656727277037613851715498722859, 287621\
19693229331802740045727240963320122663341071146386457078492229131189794051121\
605264, 531886354333261655851707781747495795489562830708329387370166302262117\
508592170546371409873, 985094496135612922577507084983674111977601215289350377\
1298384213452862116726652852706492920, 18271843697365585804002949668748715479\
1157618314178002585589373499618811919732099823135857953, 33940417852425756614\
97192306196989572633325417160848358683735224116951344335462028759249123903, 6\
31346469250619322967661275026506890550382904638823217401061586410684351036726\
19465564208512084, 1176034355903812736193758955869927153723271935656385318997\
859906225336636252878940734405646990602, 219361468689579915651750006192091543\
69791388463978267967404951664035887420461954908172484326922560, 4097091108002\
33668470703436798145496777729710702139530964081912188696621882837572953938461\
523072738, 766219378469151668880737497206979879216991012159760381151273209672\
6527151298213243974322574710407213, 14347643766900598680948182000424049563219\
4193233168046323784758592283241950450213022325632310879426148, 26899616683461\
53175539466380962859327177805056255761383357355840678204024403356383326759923\
057949518725, 504938099177529929650243460316297476881137373557276702527791862\
39244180948321548720836426236493714905855, 9489549371060621567700778837729801\
22520331269068478856660822277252162983257331709247560727771621380272986, 1785\
49091289382166286885617506242007051100877115127232844911456820951734760751250\
20507730316734534567087996, 3363286365595191452266971289805201346237887127765\
32297938507475368912033858835949077014719213331122666211890, 6342406317873041\
55430304602281425628612390593608523586060036650365097169699645448331724467127\
3948901592273748, 11973426709714238903407668050273528803033834365595437775272\
6121185612193125405649067194998874470672463633336125, 22628069985189374868974\
71635428471607921155152870213207767314986277127836374831509901468627881696915\
164054195904, 428086935582823379371918546053600213866075386575590710980941478\
77651953206211448834310934250900619748295294337789, 8107050346795388155504133\
98927701258100869139369117231971696541511899062382138223383474287719179758876\
757433953869, 153685003364866150010691784134163883712680052748027502941726704\
93740208357607831951083823356403672904119897868201430, 2916281072791647852196\
74286765144682959811172893576760329871302797237164372745001003337868444545110\
206769819195290950, 553921624858290339267758270906991816645059986652277763966\
8683311537384299395908195622874133996869191813385069279604050, 10531259946680\
62637074237045637604347174632736845650122619340393014224181719664796595847079\
64331948405663042328336425750, 2004092029598317038484331885853093585551746876\
696325002199534078765606497696971221826681849344482997554848185763255667485, 
   38172689938580249448278803390634771343776464243833721107145376687405057225\
456614136741850713427483930474066662775148810500, 727743463400076381315986485\
43557529149331201686027474707082582965068505676529893330969662405725600987253\
4050815569806746325, 13886320230796728358996780224012943574670448232554716619\
038479648155612449142944996198292681426443945120403864611725351057430, 265199\
32659267901118509637667424901778307212034823449443507449567151469449190703469\
7281449966439055036326138470952981622133655, 50690582915033208668433804052475\
85228894797106854275532526249261081681055947575843904766304482408879231116096\
645194883292928430, 969717451972147136227645144590001423286520508336366518030\
60054071967209758593309314659911679029105630736530189548939571522066015, 1856\
60621288975915365816469415308610005221113530295430932254079611477026422348329\
6055571833313848321248410693885808661807567057000, 35574992732259791424362376\
15853505721811466123767593973060263278887949373001719892851710093006058374972\
4170303289014533558405433475, 68220391376296929537169388336455107931202690372\
13534388056501685868133249853413181610771541978440979069813132644959489359610\
31503800, 1309248389952115440706224611309492308501291453639027406419597446373\
7394892585494456980215082127990589667928826820741351984741565783315, 25145633\
76897310302628558089375730718471794004699243543813902254551302547976922375186\
15793980091138208694955928497186941374437190763125, 4833149235789559793844916\
47662164225740069913625704066076945019433022100017008143794141432807420324672\
0083715117934534356678577916641900, 92964991380884371203109581650810723638342\
96561430585676633088564599823941252325750309502130966191743305078673461658630\
9337786613876812430, 17894721080512790158181457938754512386691529512877959774\
76106749272837879509696201907474857738102878909283312958288362427905921488388\
626480, 344700172695472080281382608161814590252728682572386619462673788772280\
42494594958132566186644356831065783579747502686708203943047989783827950, 6644\
52681176681812505911127571220110066875792229166170541317736341997887114351645\
618466951276290945864068059069841364549961944394982810730279, 128170373869317\
75747168742480987996559779821527361515925824594753904172288725754760504139330\
864447307358585475569844527934691895859369569547900, 247404414773362942251977\
31047253945347753803529281227483965137756301624936964482423249369862860597978\
8138079086737849836075406921113466436927119, 47787985236724993658503445489499\
60437697842956077768141209016206560764404951840074927164099054108107100592178\
000559978811383322802252640069263409, 923670070029283893788744756887521345893\
81712126751360855825289882807884528287713447285738906713204383267493355071934\
377855387077466043412744054474, 178647686940704531100375552721060019902504979\
58783931996564828105405124503897258636452955036094717126376686995875310639482\
86086648879740045990104478, 3457449980030710607609843682102774679384168351961\
58865171303954885015048431170588120019436483836944399798690043376741002858511\
23629289104301566430750, 6695578467428299169633130199661279255285725109129805\
77897689816655621620899645964751887467371724878697588049468958984706935732398\
448746395848107556328, 129744751619740303952216157499425477205475502026928977\
98446151488303421472353370002070578825979270719950082607985506727189657992847\
873132544011560431203, 251568866476797103922031239722886249583981742864601794\
16042209539218890347352634781562828656405999671696261893172555349289434553636\
1046156372212092843968, 48807367162044586563723306055035695796580240785145879\
90098748966321840443421505218954593267904047639919563867910529820765310502872\
325410978314334386245091, 947482829092696080232243425515989644026432829902377\
80236736558258987860581270196202246737341968336418451456059469558701197482865\
142004034662253581450860515, 184039467035659571482484760981473299416215614109\
86203668797460902746471945450639300183782696909798065607568678162798983620914\
47530337775068615272391123242866, 3576848077581319707539308819477455297147263\
56798354306986631279531184428600427776222775225072281291407102584642270730960\
45441002400705559227408532668877848066, 6955626765368058266423305618894538545\
61126762648930469197106932141677999662342206826199052633185563412904537820116\
371097689869950562353457619864973411221821798, 135336428991511235093735334994\
24818523197155209790308067754336862362431429550714413154521706726502744639921\
734173824121173416399276152122631658536443251436366914, 263470696826000605536\
46297648430716740960746426445724249353185731526921944443616326016056524091660\
1799782117823962111919044154110519455701060978296571057236064595, 51319883698\
96150816240306516900816483244822916191970085026230713984472606636110195230777\
166810738499393158181428470248252111350746906965638922261233008282653127516, 
   10001643918222764869487881077044849742310678041107941730431228761300307955\
14145500158561980753589663722259169281214070517286907176145497246658834857084\
80438624281691, 1950231701698445851412375610231499218382516136625997784826219\
98573771194304439182712217826023295620868151787308455794171282628952928686031\
5194915203273510664125686576, 38047569462900598580178329694088239294075841963\
57131792442616155704404088858513468759781942906922030624450090895192869301858\
4639371084048256067647334875573134352966755, 74266056188658127271458591122163\
85155134278938279169510620137449543797544686016862625888908288064557673350728\
43408919281504849687975921837340923587704719694482792485610, 1450352138255656\
27637440213145998639116458272109785930582453049382513238966051691537685347140\
36389834745579816282760412867394778983018032031673928224562485914616537216787\
, 283382608390525571327664658438089613734198486047607124686037333233407564990\
88042536272462599771265903447965690361843107362098715341281110301233062744970\
5795856192231690832, 55397045986635795792254088037623182960731927950893066941\
73345598849929302869632698926526641744605699045656499371527205723642846081240\
264495359642684325158707326508621038305, 108345481356301089126909858137358651\
31867603527508416633511231876067001359859897176214276657581095018900790410661\
7503801934192157914798847508556475292119824467001878961745848, 21200345816058\
08059418735867739621212085828426608527735939711576449259915876621491859292341\
14124677674641556112354233947168987344546536234451097080025205465120040394350\
1832625, 41503072691373246958858041858375133590811947455195427497642412907683\
79209087677673485850754809275085646449845001679629825896575151716018315961977\
8279955847201581810699456011975, 81286794087173992347123971807172232059892674\
97945496042615738611310505422743981036993513102026015167082984868348332524581\
09914424546128319247268562160765291654654068995468150540, 1592793618517325187\
44395777404210750126714787639649911022967902786103489712934178786908208987568\
04748111187325729674678655775544972116218919462187986716583290155684737519703\
987530, 312245484428520977700060950472514215475566048941714644036731422918235\
56547007661389797362355161197416468338176459206480726037715426110251694096300\
1481649450683984995393082381750744}}, 
 {a[4], {0, 1, 2, 9, 44, 264, 1824, 14210, 122224, 1142316, 11455096, 
   122026091, 1369847340, 16100473012, 197077161064, 2501141736192, 
   32788602130944, 442599673382484, 6135071105130984, 87121420483892226, 
   1264839722831638776, 18739995702689814336, 282902978328272552800, 
   4345386755694732352652, 67826253680803122215904, 
   1074629121756034151532560, 17265261718550855124447904, 
   281026253540730387800556963, 4630444422587053337649469276, 
   77174936450528116318298693876, 1300206776944134977518360807656, 
   22128981209352431545053338455196, 380256181799321813857688736397440, 
   6593716263934180996222963383422196, 115322657938675431534048278965340264, 
   2033466158125663666789607466762135904, 
   36134265309877938149028270168035912064, 
   646839691960332337061304585534695681920, 
   11660476162559241192143653370479379472128, 
   211609852988778546285962646958421691233856, 
   3864764255381700057012501278464907352299008, 
   71015652995180729799433522329973952657381776, 
   1312543351437604372147829918012859381562244256, 
   24394598524948980708356343258398895956106572346, 
   455819482050001605130066319355928600325747252904, 
   8560837546970361027064240018704103891757526352488, 
   161575123959657971076878220230863994956330506372624, 
   3063963535280562865712992246834739058312362130121872, 
   58366599623191938766484143253847247203358566928302336, 
   1116714746310148018901033421883880392487411120883670536, 
   21455897503486549552279643408523990300412313760411254160, 
   413914914003519774377522959395989352583321946627033917836, 
   8016270800790605769258815216074922179972747964448131548752, 
   155837112391293160958390094970605000986599755599156523098304, 
   3040534978534313826927641480731604675760124032956257557941184, 
   59532756944850809643616919576484727740721235994464253915553704, 
   1169601296907247654951828081552520142986684249829471194032390464, 
   23054039635457372551118308059282407885231303109106765817341959360, 
   455866234647531257146487535531015710140026844834115243443368338304, 
   9042011699134868217906970062544849405940164150856918403470439140451, 
   179882150304528137473101414134874061255895396262554666844736773663996, 
   3588942501978273203226561937469972010124336210468926366358138442533476, 
   71806247715044856905024863332666236057525183945591286820358551468826760, 
   1440584896064461475560822356243770772228377185033463598974113239633842292, 
   28977543940677043750449502760816662020052483306704573294081139827431234304\
, 
   584382360006641250488381939081759950385319489771318337090341616188054675492\
, 
   11814451909529816690595767239381759506311152046149253581795942249714233030\
984, 239431073028944156955023936575381230205613873942275339848336769430182135\
423164, 486372114349668068883777163177385161179767980322644043467197288487311\
0506925264, 99026178327502962555022408783190241623980437276298806312221941697\
431423007639136, 202068063645759333255855874811702496349497214469827377521089\
9298303222843731969152, 41322428852627159912606746116113085700809499448286333\
326631717431199598074659229816, 846817282489129595034694712447371509271116602\
895550758525132996829743829380738136128, 173894351726126896527610905080944599\
29513276941314400458698068424022273469253738359344, 3578081487729861185089871\
56168782419656495308707971040303322917193477044961231642419424, 7376696829603\
187638881221313144898855494608227644254788195649832292227325214227573931560, 
   15236997501461477255873089142618697761041103944195830506213564977706732780\
5329884796056224, 31531323060093359361525445010789950585244699904344179963537\
60001647754447267188919797713728, 6536882222251197485933533049267312252052889\
2906043203314386256185287563022784852953481860096, 13575812710849242344427782\
46760244980715715769447137681419802209974824267219694402309830112256, 2824291\
04680005925608107422624910318399879027838614730442228441911316258793504979955\
12806670336, 5885506752855058025185702365094176242736057527011802881438168185\
34433354152492150854174558658176, 1228491231981535352719322602816795260549411\
8370420084791870894094532349702968361912525599457117440, 25683701721969999550\
91866853901028139077139757098998925174308477523087982712728569997441849858796\
16, 5378047879345961994236684027848435500030065337496244374856344554320969860\
925563046212088483207741184, 112786694756710255432138467724228342482854452324\
017565498063372875766506762621877286572658091094636544, 236887646953143236958\
45022502675091727587136602632105305517830250706122081290982365742864195507420\
06784, 4982691129981751560109124712013222222355559680080277608753340893936900\
8865738176063883913304930627358080, 10495633696066103456346773356209899513050\
89031242132328912559454989049953767646607921926423738094452046848, 2213925969\
67765155303621789823718385577446935541694876942494309159034387043284122468376\
35992704688421507136, 4676428182087741356930139711453092046351580515162054984\
52307096808617860572135245039420601924891269322242688, 9891214341505459389369\
32548483319094563292347597058909590728322070435767460871118387486607831542310\
4849136506, 20948693597790936462176825435148994420723502598881478156256286048\
9605529121971259397796607301226074226566170056, 44424695448117078798640774961\
00205228959578858876168693319984488095091259014554234416647975725414744662204\
533656, 943280189831691655879501858375711593938094708217190872049240289487878\
85637686811599208613353425541224951090859824, 2005370457065724965367030341374\
67313493950118055741567138922008074023430168569567059619546372094307765795803\
5456616, 42685010588489094965913531793495369128718718537379681146314939253695\
243434214359958024213256832488789422192640872704, 909646418331595386705088649\
68833103244066947946516880977333758764594661927141152505640184664489690353820\
9986954194136, 19407792437498691085623559240552623835814974192707429246401827\
627247838835846882747007320074630945402941009431805917872, 414549245576228053\
07341909838419727031903744540886531399425064983198180216074183510594762785481\
2758778835024098451224656, 88646793163838112404626590241769310645421525323898\
47630590378485528471177566175602278191741037138544010407390776311419840, 1897\
70000107370549160380290367503025803333157075926444389398048197889851544516161\
977535316722581745783317312309532417443456, 406687379501926832451588803749863\
30094754346555299590006329909261883790698657519265050172267432637991768020990\
52448370104832, 8724763757278150866884679339530839843790046278798652848412891\
0406742914790596224618830867295623200173854799349718849012636704, 18736910331\
70691834160952995782538222198796876050878366108649120018372646915412223944187\
488468298909583697631353727114589547264, 402796153393368060886508881078891344\
22718747775853667815477570880316992394415363661207144000660298374170926107516\
564197771985184, 866777488401204655076527626809353312431562796222157272094258\
153442404727821363140791419435277800911498377177918047665873454695744, 186705\
47881352416601125995277204811856162335132719753809205646909556780149658277650\
941215726279775647176406169037040682197905611260, 402555716745945755895668222\
73247518553010563552897002374977906114798318409372931746335114414244135875993\
4758634069792608123500822384, 86877437360499260232864998274646884503166070119\
13518809105838566015995325877899974792927637173275230465491836948096418129617\
134669296, 187669129109562623944653612939866636592345300675764413247253678321\
139202447472554072554233423882772774857942318532010431125769991002976, 405766\
75626291918242143457648132641321791176087582415733805443657501476632913608442\
32674177909161062937746450405039831983905709682827296, 8781142253687053696674\
18531484265031788753995773862544936796266966323337661377226881552726902524017\
49437667608089519464890445888957463040, 1901996881271874404969734581253798258\
66275534431252050871732514319896111219675482733050233966987910576602639200279\
0355267663888494654436272, 41233130617667756905899492399010147967638037355458\
51745531176948814006618777808181073998143900370022778303199538206027247473352\
1574870565984, 89465210561980970504334836733374998549509263529232579102941362\
31976697779749412563161017445183568181460964009176070609711554598775485336037\
52, 1942796189893414216496336104943009017895324987560667758860317725643579649\
5880726011314828988955507146514581620378688891952946731569836254842464, 42224\
00596299484780914424256995284576801110180432299789956635340156823205529095987\
32096379665737475972026470866986006869101224498874437878431104, 9184274824376\
97734342187441011978793934880261606043225699295715420763354090109403408510708\
0402135405086521592321427554266224057069653273322026624, 19992992620162793503\
58335218888653389490377834514647878779148084856812482995917853335254113938306\
74987214683207847767767974206392652432027133339056, 4355646552438218839523332\
74789200923645949933650672126699329441687273103136240223678524174269071113918\
3905734583816037279133738945292697711191554432, 94965065671795321595045208303\
63570608269471243557709712315426197236357308051640282160693336519283399641985\
0542665141441870386067397960405151959035136, 20720784261286122703215053834127\
90225799296070943186325240938529299873595255158700206214618517847714974379607\
433979363575879695696387353504928156625408, 452453927569070754540016450357648\
65960569715605045988151616087060329153465726164477890892601191502155358898175\
303756806257012913611384992202529535458979, 988697188402581954869058261402669\
70049149314189411427823580595657928093140505571971688165825547839380180778427\
1366135523192565418069609970039664467251004, 21620613998273307135710160372469\
54860496266838019265587465078365420754885418061998369721178197120043624495722\
9722065110011736577373663044184385254083876100, 47313347250060922317554962112\
69143921297761828358813543859969811103601008431276260697895603976886386333026\
96622808818854299981937254440770039924823203026504, 1036109132878315677724795\
69268392756580084262246184548081941995422617273262132747208518163008348753527\
41214166436181177346149121326166726396558734761618342308, 2270538475276561079\
63413655840467314969517008653909762540701684338173655798080506688497106747843\
341822647377087206883982869520428509314950896259695563889614336, 497908142547\
56528791308421762138250755057182281438101522172875240927180141137544105764831\
78838597970266134888537212916881478042253513912435444498690776759932676, 1092\
60241407175840951579545129125055710926164336090848823588251290623042459970001\
82860327344864947666507569969764861619018127040251126440829393449383155347993\
8056, 23991826423993474658114618551364257962298375121761618749583093982224893\
89100589888986964821692635099717169064827270531678945432771416201154852407573\
379434889051796, 527167287368237843490137446557086141778296611134334536838202\
25490761622641611586356768685270970466131213573775605772683770929235054239236\
678414825450047638598777840, 115908005962564420942183376260795947410640846041\
24298046628725783912836739161800015379353396188381421434663236834919528967576\
95774236135859098709144826909742086491296, 2550082306357323880541400412807835\
04626093457165101769187364280645431147647502700580237651803556228696431664864\
19788407394403676636738990452183288398018670522297307264, 5613927159999095036\
99028859401029420469089232927559427842972912634616749783056623541072492947851\
884268436713147218544698366617622141559481836464386079970631482438087784, 123\
66513506048688972093935926582376645986554404939936650621044342028727370804024\
66867882172318902706535942626718406713475561318440240848769485528690689910767\
5604771804864, 27257869253321166137408041927783137243305775874200460723779210\
44377270874961915092562182290465821450234963910130190355522177728567096734979\
08863389120652576121923451152560, 6011694953337310327670558205150763596379221\
82569185214210031263443379317310306875471338056850440480881580329623932382959\
5446630965774211395898830880535450397404677516167648, 13266572254541409674130\
14628279735984027308293988115684319529282543634589343273194534966787274482728\
01186277181193468442077091151455373134750019366458746520842345420398290756, 2\
92936649697858112442423075385522982114059394168529937412223986500280732433936\
37124122609456565140129568869442012727237714584732039246699322653118056206796\
70972285746162487568, 6471998267062620488399311063204731400337645787719401755\
79862730308663156004119426913927361990080504401140537124055028679537481635553\
54691719353068445019457485906778882312297776, 1430702549173583003207385004377\
91816650161775840699003844560761969093802729885729813943048412988077874347514\
7885686194856726349652009453419413964343137493335316074584464851626336, 31644\
86404173426954682498906612675214171398221329308098766274186877832459253327713\
62773036861965742043117662348241885623995071157823422399716390311463964879518\
87082461952350654336, 7003203683711450855003589830496258803075999805886942430\
36581453520960898093423893740982185381470675407792121997567616097997150371957\
360995799583217777393866740839361724933886459904, 155069613272986007093735764\
63371205585265998187486258029675017745173062309403902493005950308534342536644\
45386232846290842828326199511205137084937580622079130406897525334385371344926\
4, 34354997310361673395880656603390236545625141436607513655600179351572352892\
76461333763733226885325941656362124774226901691809597387701968846527691289517\
57257613769533527582226276232544, 7615235038972327371892787368956980459870784\
32225272758043494990448616625567406448082867350483569512621588781395753198349\
0388614361432226887077759081555857274981819387335799386824655480, 16888996807\
40067957913398318882395596855570957728153686339187737836161211681344848503565\
53034877306903639494467592725409558176264229077063328938820558716572634217809\
533900886920589866528, 374755981237375907873302763141599517818915077254900395\
92131963459266210638813683854688503918039619182302206220309347995430732182941\
06011880890226317203433344006799007197867337315681244416}}, 
 {b[4], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 498591, 5210715, 59344098, 
   728810658, 9564530430, 133066760584, 1949272050600, 29892206780720, 
   477532564286970, 7914358104935202, 135606068908550236, 
   2394976664800991580, 43488385457596205592, 810093693179993187372, 
   15450734292438138737124, 301215371314774702941324, 
   5993283596801868178162425, 121542373610200809082298989, 
   2509230625225050027706711614, 52677965865741967871906001394, 
   1123472407250438277467631872158, 24319155804534116013041314410120, 
   533861344274050039859200049938528, 11876082740108484941076536235276448, 
   267534565524762476265126295614525108, 
   6099148731786702433171100361674356804, 
   140631607734969813856798873153510771960, 
   3277794869855111898095759613642977709912, 
   77186891073456299080446080817014297350152, 
   1835530545549027608263027291153124229882120, 
   44059888746378060657738788279561546518344576, 
   1067109862249355539116082054688613674588821200, 
   26066983357624619989608907818321426652213611970, 
   641993998243727046218466452773818935700577774890, 
   15936104614068837032200773105847702945852328282828, 
   398571143897247677598232711613876315957094101427708, 
   10040879723139377034239817689215870579929552621602280, 
   254716629162717231287918543116140593730541173185699496, 
   6504993953570103705845389430705259356999292566103961456, 
   167198170744822716186442806670137391060790984521089137856, 
   4324223879963198883630990932862500698512399636323069415268, 
   112506973480127753497798365809294164821073479321099470754900, 
   2944103898778708913616019020470480229338747414845697756820888, 
   77471483878931494783101353813839092434163059792321366971916888, 
   2049570226006989218081992164190650636671268131042223285370763688, 
   54505114053533134121537244317746496256325925105960565903430828056, 
   1456768273557110566353888877658331452939292340416741018692939727240, 
   39124732713055834847561429155008852927289054857661290410951762676636, 
   1055728684290324339564222589518334412559319057689031357854848535453651, 
   28617312088698085725348162588350828314401456494349311900874741684981951, 
   779147173224076314694238092783951264441425287865187838236667985931641738, 
   21304222365116513575316114715179469825109842647791466190567317361489153270\
, 
   584940162399684680687559578063031340198656793535426935708407623441510116494\
, 
   16125132823103343291878076395685493484374200068582440293871473562343342058\
024, 446262249810515692225038123091764126454237743880340071676728176223918098\
801600, 123971852684754242088089850732184298308335760909418943654192029903619\
69588572352, 3456649234642224893944280171662543892553048213920218398926990803\
21220023904141400, 9672571954290089123450540590358461588573397315576232811249\
732330746823691775981240, 271606453198266347555982248494499834261524111657702\
485750480965944775568798033540240, 765258983606500776697422302350270129192105\
3193275300454822102227316477098350334616208, 21632537761656026250692197971549\
1518736358837804334796195766931458547680458006386016560, 61347830167731877769\
91165062875038578459542021142578211904014841312591446018850021640560, 1745207\
85604981611592227802409093616868077663865670536432949742244597412428582922819\
532960, 497984997233982785516744841410653071927225619895754517001058018148175\
5551271630494727955040, 14251900446283786017293910463947020442570294252953350\
5678724388799499722143268814457460751156, 40905741791457231726913987629536770\
09023951240742110836537060689611645979269771600628192429444, 1177387713562041\
47242308141391490103895637734722283075686063417080445181809829402314103960236\
600, 339819562081802554270503545981944079497006213017954343680402760234285149\
2570208022647610121267224, 98342651556953610526345183555034510415467553296201\
919658459728195285968116692631781892090872356224, 285346249651640601270813787\
2026390672081774430170438493824517026136037442483974140639670178663764944, 83\
00651712130113406980339945190530307674634173614353647798937343805964245628916\
5173008126287631543648, 24206721844894664207391268703104191507711942386616346\
34362722030453054285230772044423772417065451253120, 7076498764074189979655509\
23565211105019959772154659823709637613799541814484686669449532188880515543244\
08, 2073649358466034116405431271932616244327810450455850897973890417431421197\
642281326348274610728963210039128, 609064415628850272712939827738915550493404\
36059534431564067324167638847594894030898487712242546663883391568, 1792996839\
20455799900408210901697519069199880434076115890813469502984761655530654994141\
4056602357164629653584, 52900812034587843092990724200256781982488315198793938\
524555410255455061891392785900252310880675123669771414560, 156419363504688717\
81261970772198497222664636812217781327197293927626680118060663025671767876785\
24417151211479632, 4634934301270150399078633031175974313555138438032275759405\
7503976218979637747504615384331031745171900672771840672, 13762639445735952395\
97347256859509636744752028561944106072978508006071509083191573781866134998918\
230264710317227280, 409492340796171288293762708935904884142374266220331965581\
24461363894026761320631861576604326362015212316560033050826, 1220835522825218\
42829516734960275249002366117556735903482646252680962915989761942891533898914\
6303044523152552039986450, 36468496353518683364844153419310095268660396157803\
042099579110041467158860889683652966716236772394444382915152557717500, 109146\
65688461887178635557994910479976374341331243458667282406061432715793939612220\
79616939434961391109496219235739148940, 3272788861609315760324531371529489945\
73924092985701916559864898480679396618021780363067119252150265022185123561171\
93352808, 9831597885440837861368419267846044194492304940049670211435925164830\
04296828767432802843821859600534989393264414925360801952, 2958781431693087168\
12358097509827151644900541432857099514293844558337025879779297133673418903246\
08573046333219417667030448240, 8920082682813059923925432513249718656798124298\
16917474398069431347774354535012286473886457524161073016959727904574455756367\
744, 269387293371293395664274669677689508573799961004340101878767501299774718\
32655406386649699680073864494456587310077614587028143944, 8149350799533707967\
73196574144103757802330806441704232735589262252271797817672671278205341579758\
846035173890822636347816091266536, 246940580629302433431528918131380544241384\
34073031664861530510308569487229306002062402864369334347881264767475124832408\
989474730160, 749500162971450206670263776898862075023060744611453274187864786\
912217866360774224669048711328133215629320384024000173811769406338800, 227849\
17959023070052269026677841485151963735697693423474480885840726447154136795130\
227945024221359994158959584450168846463713867941600, 693755927428267834135027\
13072138913609104045002128021111698108052844450393811751971095351889059267335\
9201631736866116618648864253371600, 21156159500597918668786179629439865378901\
20355370400025878147358180332906249359921115169616764726925147275183895588439\
3434765141423866880, 64613844319651229410560387106844807171404300109055315042\
13617066416316240656648263307855760554878439155513114749312988089026625173716\
50720, 1976337082629430222069496984018413176823901972540409243160605687707418\
9527972793031648396884204805174773468335575631847777965352293055182100, 60538\
48347650471812665478320883569868252340764463845163798431667513747275037389668\
30165970991757279246693431401592722648786411185258977161380, 1857059564702045\
09704498586380939064170812263483414847412969533501124911883851372138317596767\
42061150029559539772011845251872011746528358969080, 5704701266387759110575819\
21903200445176059858803802045026130820373083039360589623764794306580350380702\
434747052660949471070978548808016146035480, 175485825788935693474750226041037\
04326391265419626530257508266717855311532403081978023255544253017950359007352\
472014587640563523443755417323785040, 540558635211510451295773246809207906828\
01790375661741369287326584674133384759420357582485980530450916546940251395112\
2659204358546529348227623875600, 16673433379326474920795079626007428303253680\
41550354191361490312469521027929283321630500060239271839752852172540197403548\
4479254153203259473865581920, 51496631929568028866153384618287436548196582568\
29476529444044331101870885592626579406948482895164182842975127344940418841782\
10432184968771742743096320, 1592555277177240131975786020647902821576437780928\
77719664998642058233136528547544435419639676561581760068273504501369069305457\
40059822405292755135457800, 4931314450186776748090401517226656964292711963277\
15486467362984370824287959898549860122112593757750271222565041037261004171714\
949019174233028351947056360, 152888278798162701372153270869741089856900999736\
40296945695512154423518231184583295785361664241678131976351587124186877578468\
810562055046408254097097630000, 474591602376669719548306654680020437192349146\
22044326562493560053447828528723322930381832471414971940127623225975770340315\
9089125710163212825419423188977200, 14749983661748234781439385506929925773762\
66304905702957612160365408209923922815090480434000251455030088253791251958725\
3805239409252916122507047125724341887040, 45896560677646885319611907111265684\
04956711632887359901285650795797189258949970872363344954418909851416135949302\
64869063225999747444767230865468580498919587440, 1429807415495578052283788933\
13520461603638832524618124217120803002562303384954298243600202613367755072630\
28623346130858564020161785458870456637936317149817529808, 4459391825098323583\
46355134289742249122012013271319442194625069886978618274583251114641945453920\
072594139803890607195827085947877148938966598248202191071735010020, 139240792\
10050504984514604575421244136587140594923580013436100982387133299730406028249\
50844612740172307870796356465205492370180309652463978005302141579620377319428\
1, 43525359350926515526895051664711653016643581627334761040195998813972210312\
04460423356744091837872616200002317097916983104069839368009716980764683749054\
89094575229261, 1362058370557305210626239431147853500219154049269497770498660\
71524172975933026554995259705542964157409447181370406597560673955747115130510\
35017333350969102530360204990, 4266965862057343781119442451876744503111798152\
29283459780727580405454795525655636025951378892175381404715306969352078331187\
553422208991080454455548763223502690356084514, 133815216854955818262348682896\
43484757036179290944452379662952161467817244562390956861821990040480408450016\
315782644406192781428021740707918070878465653348773619826151250, 420095158534\
05595268325474286992226813011667914123188599051703937251463670404092846462929\
10526849703251220343638007849950526047324257995757139550337848403124762633415\
34264, 1320197195326078512473449613146329820659018742713425435143365242862791\
84896421090442352681360716457920946672789513888786938971194284149393743497387\
51662954188974522666939264, 4153097814960801875695664178048191562160587547034\
92232829450350597696157748160954111568184518193381635409763076768652894057910\
481457421621648403006840953528757213212205433984, 130779947469103898451960278\
47022410820756170033594147419640194073856130710832633896897778730534740944045\
754686320905457683314491994411393240884975288065693715154176374149163408, 412\
22978484833965496588960270647619436769804205383355683728286043280587493065178\
40597665248962731970928436948237201288479551842208000148684277460163216315494\
80014899734192506320, 1300650146985244625606913564992793372333414058289006576\
33605557568201852251574374449910742914388534850244120394477540757129988746869\
85339564861309078169910321255026920144107034208, 4107696834379308414213279600\
37197269467702737803472194791105473668166653842603416041970087624021470663623\
538634107473843918806362066118291086265023076518080707084215712752480466528, 
   12985151250299196877534721433234248919321474287589336778593682280656219658\
40548124366003757511594262171192688629864256494318354996799705739470874857265\
4638478063037307473366616018528, 41086627058961837585864451667602420849120850\
55261285926579265955311261602244033228926263973183867346678223418324771377522\
23557676513190454098123035990782114447368637705183321489752224, 1301226948815\
92475303084143198654548163198363057494725475713515539677131843003125859638337\
68873536331062918381103242720427407154343397786531674181802849298629544086167\
224377585410573760, 412476343515216094170044668298631347240969003454794591492\
61373456593661346074298160178415187968339611819662862694556938443801278754515\
2785587576649204494936911589373268979690003885079872, 13086784623585367467760\
77809601889553641068811056633121716078148644851829656749008235045964671532755\
68742428206751494474288503838481824495786352569416031861615811720271415921289\
44567570712, 4155749557612191434356224056331532467403635082198099076228529555\
40808540504845166698346156861200000460308505881772932189032379973593493289841\
911430836795856723116094991689345288719815443320, 132081802024947041001393731\
64868010475108371265364632648432283486925478166951742318805092454939103620970\
55581914898933909294169238441603326510511852126011191702003015692686620366392\
7761848976, 42015411530926714679100740328045222030744181881877247366733468543\
60342145517102394770775077978732099143580752689476392839117138218286290312028\
57575121766027920943581744788826483603498122984400, 1337645997801342950965228\
85681608739117105482262108518391208105845416714240054829824393236422802487020\
87729355530162719283697463187645640085408252190087888849130448195668605561027\
874106261513280, 426221865653552532168939242660629333890459602163796914870904\
15885416651088320239914485050752999192313801543250864893828722439572111420762\
2390551802849345222636333284537217244473792374767474819680, 13592124315703435\
97713261312565985678785609985354443890910970349885333550809980193554627529164\
23808939907420308722371782805537807423117846578761813642226942723401011286258\
09831315161996467220707648, 4338017021754606317986461407997944965344219632495\
72181408968813176147934362979816498697422776040252759362899188767434619012385\
480290550404345231237814508370946725537115193511658169442520773843509504, 138\
56156596998663412204736513524710954080200707695400500752312104011890606599647\
44919454068434856450834191296858423453253518490732255288280224338269386958706\
9161503433830522748784138261837927406973520, 44293228831282782380992968520917\
72437970490317938886625941474726114666507591752046251194773575492263481285965\
14722068876591678029568922136080810479547194695502110894814549621464415573341\
263987404969488, 141700186642525928752483985639440799164893130183902388533935\
77055801155211235910824218248412417454612688422386293631729064893332106973010\
352718778180028540815044740997512037742874786332277170660391728608, 453667446\
06515385236994120115458336524642488893557453400147475695949483642107318964135\
91664452277277477283349422485151639878183635288742534496937528460596809525831\
94504648659063628715853774041479534986976, 1453565464123992470940092216924708\
06409712475378513869458454732772990242555058566095740325338173561682224272475\
04005773540142058719513025780371285322155967654923470770331482849803109808698\
951525400582549696}}, {c[4], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 498249, 
   5196789, 58964994, 720151722, 9383818899, 129474626610, 1879661849940, 
   28558484041800, 452039912994576, 7425417513482460, 126159732874309546, 
   2210670103626215020, 39850890068356234476, 737401001243036128900, 
   13978909617372147756796, 271015004539744032354384, 
   5365260362868217736329765, 108308277354705890161501009, 
   2226698644314544597441576224, 46569072618700562730832324054, 
   989743797025683543174750095653, 21356474152632838101398703110550, 
   467461161078242741184922630921528, 10371212064446311043398728247708528, 
   233060137845307810966544698489435248, 
   5301176177977442127313669054524536536, 
   121976357606583957068249848816355825956, 
   2837472331637462796858342202447245602616, 
   66697799672355580838638408958761091763588, 
   1583444602517861266491352094564529866099136, 
   37949675775864526443058673999813886706869240, 
   917788937898187464612637398460861369877610000, 
   22389017900369701271278486150952922584064039900, 
   550711065905199262101881761835411117306447611092, 
   13653951191104297197535672480978982015240948874930, 
   341112206912657696612001805485128498800645239020076, 
   8584355955920922933864542378581481613670856715809406, 
   217552851327654863772153227058767673448370584736921956, 
   5550738780321238645732773606554804342083151575303913656, 
   142545926388703127563918554032453159527748760429094708176, 
   3683597089059069540594208044434346492792061766489819482248, 
   95764326053610964890949165322762051418777202389512948158080, 
   2504125519854693813583808507678104677993086115217344642563748, 
   65847679103805036088714288801395497677299393479983657663162248, 
   1740896069997550010268411385925546014962359128275543805662851688, 
   46267226419862693738806023741040158881059179859203350793778313016, 
   1235852378887465584905491699715655523747390776106218359703050181960, 
   33172656330597985538640434333239797779740220432575188560411734094016, 
   894635090905891185170863548537903145709099267148826893272206303392351, 
   24238091524765906733105318938946719227183957764272005834385409166878931, 
   659592306509358440311613381208076937227788052004706906986691184870391772, 
   18026779422723363059429383564879781710605421448760857991970387642439435562\
, 
   494731484891442876362035623548387933048456427419525249917246982967782148507\
, 
   13632508505782053415860768127896687847604916311901865934814070021804727164\
146, 377124891550053732795118536813213567084036229312597930109743181212540751\
008272, 104724533782034763548562636839131508484934339156094010705635076491861\
33780284320, 2918893398180822849901052006278251722485443440595240738344994489\
16419475490102400, 8164871254957485397020556881944481834717628673576138249375\
510708079122804455104240, 229191439896486861193717343679244147097720560866008\
995054079654634867481139011398648, 645540974041463256977057396307376186253383\
6212593277367924710607850692127964579274320, 18242557067372160836600679470827\
8717611483052034769059822848483696088741191681014230488, 51718486203328271032\
70891395232243659541368537030598543390293619451937790151890319790656, 1470846\
36390377024357680900420557385966429579577827885563785000512046441802566088962\
723088, 419580110549456470079523754688124600789004296704763808719303940528292\
9922407349818611806816, 12004790105750483894504552045105763865348616493356147\
3750355719441892867094087766513351224248, 34447178748525455623249342465292989\
67797157957894602611735003725222828402883183295887811675464, 9912442835717460\
54817473692434042434723796977850547667724905553682917959332293975056841820752\
20, 2860259188312161200424054847155506142914112433907883925831248755401361400\
857612829106695971743864, 827558217755965874519322611983526086038112714372475\
48638957457926832094457361698070073195881144524, 2400667794677443014493009772\
193618181843004361784223759830314648816801256023611110383981213809891784, 698\
19831906746414185409778148200747076278525824585787675951128936873556043215469\
813103262591833864848, 203569443019412435560305686036945663729461342577316476\
4373867316475647003706920286906505680523159955680, 59498796777959607304342343\
31205975702781589876772082653086512508925181093780310722577523266312863151364\
8, 17431758601890954044660975065783710424448134667845933064082853985706167346\
56051088027292344217927055363968, 5119035001115021643204244219655075147248308\
9813769221481933416338012083387145540248608120094053540579610168, 15066976682\
96537948026437590887694550167747616062783034812425605597407823734264269082663\
148268354102492705776, 444460589927453080050250033366100282583634338762646415\
27103685658607177418451894264304449186830410576666888136, 1313978486572699872\
03580848058377489546371469515463842091765059522958625997244327643549328992625\
9513042074142656, 38928756200810685964526380570163767187474352140035087783068\
417559536173529605241344364586293179995812833552288208, 115574005407786779908\
93269936202073577206715002150639354398166223597000158368868858096004491078601\
46792188273964576, 3438253447736777996534029765661644253531986276665634205004\
8815187764841169505141277589789315801963760963904552288260, 10249083374751720\
51092003548390794223486908678460173943954103856562846889418790266193882706623\
698160576671905519830020, 306114213780861664779832959564292101452043127869789\
96102850806196557813886612999087597389952992697045723713731147099370, 9160428\
07830119835182184067453831762925930886621197051727279308512031287863200450939\
732830653214822454066489248063407804, 274640674350701558889709098167345168513\
57635756523335328868133782079728150957930100309840828578665346989269004670651\
319110, 824924652860740540675104775091616959336527918187876847314953840933183\
410145891970265092304295888177986047438271192975796524, 248226455306529710317\
91890464206017121870084073926033121444391040959568263252196395123915930148290\
924755675446487662886749952, 748256845190735677519574141928947906816603955311\
96429635462594218614399565535181422490005370496085704171550944616629486132086\
4, 22594728676959052053057567151523809452907885138902408104710087363845374564\
701982346279943739019518929410312784645990895017218432, 683443706824077190319\
09368387336548656473824221967485569689392797035281371439052128076790495657205\
5574047007075430593579818154544, 20707294582759941148842522151308898534668003\
41518746553634348301294553125412439454374775275441549596695082800084697911286\
5622077240, 62842750242132529770278345351139098882329894119443973462871361642\
9784950534647102225549250812407849855359172372587414852156045323600, 19102262\
84384063984326047361791137547019322947165758911025416726775298924350047608738\
7575857562594046287924435869477307146535712331640, 58156631136399689625724843\
91544911681351573398704992557201309491219460926493386112775125622385079951856\
36067278447373153431708657590080, 1773314629579214552227880769800230887262473\
59444568646702896014312298515711709229902149876641306447612910702916942615552\
55308739495775440, 5415420354862384970149051692584917681409806876899874346034\
16758947200163002950943606867561851738705403046392531334503335779640698982477\
280, 165625191469714651049912345981988482531012501506750702315138103803367160\
05552092914671611225875405518883496924174877185327431963262814595720, 5072905\
88958165882071913347568032150377384511859207895874417176147887842703651830691\
712842214930993996452298464691220330184016628382141427480, 155600887250953487\
55606465673991492554488109685568814213472768708395170989139109173184967246013\
458382954576366449237164931419078156281707093740, 477948545325538407028713039\
47023498016169897300561121175949695358315795838422673406705838212693409239371\
1384062345903964173454276811277182302280, 14701216770915691782833243114274377\
93204057023791941196579523288839192318215518146844076614005081418934912369954\
3502723838316853669048228638803540, 45281208738526816186333743032594084252655\
03985196031560048422454869034107503840095443510955588400560132799940268286406\
66779530876163066288110014360, 1396577804309881423080173481387817712344099586\
69407392625176554528391641505895668675386725701476931925720781324845228284165\
24608738156398444072865040, 4313052219128162982499582511938862381656581751432\
53952058675760954369770222889327424971302624199674371449474918951235976436870\
927289575514362130267360, 133372738501799153089656682894951433414800210189315\
50814870545954601378126633951959234872108938847802563454928440331030175122873\
072612064037706296076240, 412955021095528216769774093002026503327368908694361\
36524108261017095953610852776212474274998719889929640051805965559970424365415\
0519615489029568665980320, 12802139597624936278543699335574515629859708872782\
40017950030472739650706857794116806573029818643532136232292177070087250180295\
7013767727550106762966944600, 39737223005710641535345903404221559588945564720\
27594173148090581357424709801741373044263948057684808167337085603920178848173\
24767405799890786595516590615920, 1234920100077339510191815078692297662493345\
90076483800927572097545221416467379171655380198613000788730485116464100329385\
58427338474090644560724562551636802096, 3842359999979611117828687902850733925\
78010985724078460639067810649430270128130360916497052473519451085205889108671\
865504915656142497852351154670053691999584400, 119692449772054289716160932441\
46244377634992507282285189909144690610391651009889289443419588722613669461965\
221980142423161373009527057734415933622674926020186224, 373281814330444376441\
92776326292443185736179367831655983780130153599458141207805090977591261659534\
1768824400914795136701682337973405765863714362431050798923409952, 11654679587\
42115906520889245517902615490673176928427782791756342472831684310662202808834\
9380366783453872131212861487167045248220568701176642060389360634761693289369, 
   36429190234729483224203673021651069112940933964154144101529839234587442999\
50122653258708890221477190773013320954533224956875521929636914888072394280268\
43322667555237, 1139926357905474981789464628244184137366720709737170300279062\
56948184354587163654296439838074351886820326364647540141029428463655152894867\
93625765470693504957828531724, 3570876037192889128554127909440177086947252352\
79820394262220883077161211647121857933375171298314501484780882668339389559423\
787700012708630969573808436951308156820261014, 111978907010331045678496846416\
22429266724566361722177346863516586882798176746250482046734424321640696644065\
956696459303097871886107057760258644461879359931421689121329925, 351523273322\
43747937107377244296569020562463167570493154144749668435626579703658292286861\
18013975303499931399934602445531556100095459702207013362839768128992982474312\
66014, 1104641741382244778362492293248889461502607691321396026451771780721596\
44017834663864590605263788362137430087074547409293593198952167916773107907524\
40532805403616300773357664, 3474814108929670495768276689395665098046374930734\
44400923299738375114514836921274954488223072690317092172055763322766078754862\
629369179209414125529884334864309308105327099584, 109415252345885286610133338\
39646585961366123269816523215536669148216018348894472195857096927890110420441\
090578162628579478202890523189461972472376823070608578333626862978705408, 344\
86877197988490199533280905839705336521040526851980211627402192830302679632042\
04092450562305888043705698576064993940651448588147035446585752655229535304517\
62738200471955122720, 1088061094191606460490726635529031347249348735621798974\
65434532880967736653343628449496434269306214329373670783992401765983743444968\
92192371484827955581812632403358355633258222608, 3436132715468671468156408711\
53901654302790558504689721823507015735748556374106946938888896953080890932831\
002288293532313815339414974663116798464631803460486777761349062205953727328, 
   10861699384017884426538110643042023031570285106861510250228719526952482994\
21636314767712929325181288207650217547691850411199699446356046236064096396762\
4203949641703986379931528933328, 34366153370435489987139940474690693868667603\
33972732142633576855955393032527911009434948280927247068283369311410990777897\
29112307503451781486798962149108101645843153982168745965201536, 1088337480461\
26402652561092491338356592758391478902533605096671929106130368137039633598373\
39825584748605198010521553650990591238833149040367008369366365473516242658872\
921255100064003296, 344976973617596224501908476348889736085964188477676001413\
14789629996425642347845356656955838571220839325842264929549620149727154936041\
2321843796795751936826164499657024185451268585105216, 10944727508524459361386\
66661504960693829656117400423931155179842153367267324173315878397664472505100\
99285744622552781285377808951424900260460494109671223119931411581004226049140\
34179872208, 3475383229961467623478690502646289216691777042476524226668816316\
83128779209595289428418987357119678370009133480997189664612004071103598194945\
502690137604379577684688845960057137326392137136, 110453133988863084739203091\
59960327341223755864787454599456253538157353447954662091536087156185371765346\
73825281293964371756349637794088545481475534478869742911626156399437271080820\
0948389240, 35133853048187322622075503644487328588698450598657765752069304889\
64748233582490553548101423875272557022304314683894500570775395062312168212249\
90974357067860300436618664648098820723767190890960, 1118512447766997055973161\
53323738410920248310337514499015641056854603496876982297892601410307965000588\
35586532242048199575357607931182068512688135644687963332898130065498236779183\
256887466595400, 356383984032655501827520861692873209582810947407784586508691\
88999959084320599758300237418624153824120271459516500926516593151283798109709\
3756749467054706941890738885883957936904687455609379794224, 11364568847264862\
17338518420490367701517517105063318896023228797195992128132161698986859487462\
95809632246588582438010884052465639618937928690702807327309323117847272377851\
63963230434652817926377440, 3626940150416442497455434843365493332222552826879\
21795639722497055970127651534926764956623572707514768548978046960139717996205\
094767710402107655987234761565396652830058924953601004261568314188190784, 115\
84459110365020564022211972118721358779789671597039677484166454934026741323295\
51177428835284968554882687587898683231334667510886178304569984177935353597661\
4740498140440533723170270326069312180863520, 37030065419282357770615075543378\
29522673907150139652548103016627624762317889428953011851486278446344113627362\
20036944609699419233970759643447580682809344652493956879276812810573004346409\
769061047384704, 118460083594008877494482639467565619482591430869039491010417\
11822693615803089225951841751219004475504801966859378404397477838886239483353\
962331257848688276783599331720352687744533193488650551059594986640, 379248617\
51217442461384429227643144040831181110145976272599458540541804098548538742858\
37319403288464609991927737805146349649225683803536888793950782297016321954308\
54055168443792903370787131665719220125984, 1215083319127033710887832042201808\
11501127983905764362853241076654810864606756712329110797556951643562958174060\
22433246873038819964023416499344624677358316641209073768429323710193535088394\
805352565081708656}}, {d[4], {0, 1, 1, 7, 28, 185, 1278, 10388, 92704, 
   905964, 9534595, 107083669, 1272659964, 15899798941, 207654466894, 
   2821860438960, 39742352437504, 578125687744444, 8661040537166640, 
   133288185368672896, 2102422262432220160, 33923750969047103556, 
   558972441971038067896, 9390960308437216019056, 160644065666630834354304, 
   2794589949093043147805500, 49384117939496953616709979, 
   885596575421489799427174629, 16101573435702567198130951948, 
   296568217138190656648746978787, 5529381173366012741058770320690, 
   104285472045967039195520235480712, 1988341909441918229802205269508352, 
   38302323219791150523026746271874336, 745062424211371735365895570064963816, 
   14627774066633453787852885684764143480, 
   289722668497451409080018160339098739936, 
   5786560221272182043085798002146887784816, 
   116498542801995555183547803860910882897184, 
   2363320843184335137863155139577498923783616, 
   48292317741044887329217909435398299809123840, 
   993682079279358144156195116904021708934902856, 
   20582626928012088300463138911809035861534914216, 
   429058226161559533990461719296736583387629189080, 
   8998693720126813120120335106141749446038258977568, 
   189838018373600317926086411321962566031138338074400, 
   4027415867238045800941748105771286604722206319993088, 
   85904182086703426625313770169923158735463118169876288, 
   1841862117337008519121108335755924603217973645153516544, 
   39689020017099760399869346880127203593282301085338881360, 
   859358209872470360578936751631782703504825329889783979200, 
   18693608978497543979605498458613010914743136104195494866560, 
   408465748321273262170171683175952226347792541636246454786560, 
   8963836837683251560240070773550966626555379524758192407817520, 
   197534871264097624606666572469663066445872184182982368166359200, 
   4370630717020878218852795895703438628840636751720254734111758400, 
   97081610754363623528331194022398245869766313788508183165604083200, 
   2164547896698461986549678915768228074536031275379211367701941233200, 
   48437564232340330418701167658391202009678455080060326527321684978515, 
   1087757905479493161994120612716541392386760743496888201531919920305405, 
   24511471159748775876123887526666591808078808623605894819713955015386700, 
   554176613457460301862041073647117423901164815459744858023466063559930555, 
   12569710160520673280737575182219761103400006347141508821250871854075544930\
, 
   285995425610195848129004956829968006106279946062545430466705070964003061720\
, 
   6526945503654538572766958989728147435108478845395866058030641058598225364480\
, 149396355095402613689084250535398425637960868057331281783644771918548583385\
000, 342935772891340277976286751776672660666934867772085350398803478054398755\
2585880, 78939348450440708447269281033138766291452604598209580440524979491627\
916063477480, 182200209649607377213661236262481429603930296561639569259970343\
9182788984827680160, 42164483873148264005561781908683904479467018382836517390\
874092485599452315383178824, 978265124512348409289171810944800402461588249531\
414281581432431927203807281206430960, 227535270826251305855704941158804873270\
17841689257038065218365185587021531162402611104, 5305116476564386004837917031\
20384333564477060366621236055372731990411030986552227647744, 1239846511521226\
8704882972216450737663876359840575899661052708131936967831158498767822960, 29\
04300418475327748681275593025004242349011736428545431418553570301013858416917\
89614154024, 6818526926415230003449403425874848199042386406555883146597028177\
225023145504580689239739800, 160431901087840431723787574129486046436814423413\
801840918029144084675910175908799180323112224, 378284615982806003665352519313\
3858764692041032232659608756770419993694847524515797987441400424, 89382375648\
93638018609133626202641357424193640069241818442140233478532679716296410884808\
1234928, 21162582497409433198371729783923526228619757261807178411571931314355\
70063793162115323726520631552, 5020512555025791495943077193413312528434118276\
1039071690163429910039351873678272071457304645386240, 11933555971829821201214\
01434525094054733410809634602557361469737239486038223906704900140823738437952\
, 284193811995607438641444441822734571415474764338887349359990692749658118950\
89406814463149291734145792, 6780527134876768983675525738164057762262358858359\
29935181366623876493471156230911424474181161917984256, 1620683490110334497175\
17392312561392128282343993300781791273208535003181385857021305747118597711156\
98176, 3880621521003755079413416903247769307150128222667331534279335007046138\
55962376182248278247633930064614080, 9307985598623804610839032160303123167685\
155175253569336748802019506028382663856109700572036147634460128896, 223637699\
00206013014266824228597909504512516295512054963062545519708241825667267916488\
2650219338758178411776, 53821193207878406379537453827535244478873820237342586\
57482266558158354496660744875154407023595770643341891584, 1297374118210627944\
22034461623752354384180156489343849941040674713402717231198190418038514548289\
110149059928336, 313231792431047820210394684298889870334758489886563547181506\
1712273477152242097175363501327198688287283003715640, 75742686454602690799602\
15519515025167320439523496194905361863547001269432581581309146385733000935672\
8147637093576, 18343231674381004464176252131258755226957968104830588293322079\
52900629071365995099127053115964107402990285568416736, 4448952003554563073454\
49131741350101505982838006247919986287052157900525172261975944003939792392161\
63449918250858920, 1080620422571387694907025332126232397743329544302435485673\
891505545147769557941512593905730661048322035126755539282544, 262850893596147\
24623979794904761634391290948184218657861561154284015436489985586443916965063\
790651064453116893313279040, 640256825322429085375631859050030423246042101803\
637983563715277026247037049587829234765124067804506853974265310487517184, 156\
16922314299640039941615374348698764818602805038638591754376055687649925373679\
701429598854441878019521169289347504583744, 381435851356293425170762260369051\
87643441300794580380407147454257858709348403355373944669968918044018046594801\
4166289774144, 93286991819667567279281874332548072542804993488066792165816512\
58616480181168237850367561063982795806660417962856395945774016, 2284458126083\
42950532223284877048038193033460206482766160209434570482637578540770104487110\
112428111937029033675258421640288000, 560140762318700471410820931051070426029\
96254376969104673616951699079760437356857854985319670230446712818243336339334\
82692522816, 1375158150017693115559373970091579213619173326556000743053411184\
00201680934221890836022157467984760892494840762978958705577209216, 3380177666\
70830258741417452225138023723499713373778213664398638795175687639099213519029\
6447553822150324565313066147740349895679232, 83185574264942798968399753304204\
68516626927744132927897388985013055073893371229820811265341023379453198856244\
4296977497615082498048, 20495975218935775623825796534520836270443904594591556\
54250415289741609262078281420258459099082902137623306813414903588565581028664\
160, 505582413405261185550036524025072137534483120754087057098122372270875077\
38223937123845785657045574292209081161510366251667167600938848, 1248559113225\
04745326063839717335555563342763541567331978354767652586034738684902713774697\
4281831810464692510682717672127555335299291808, 30868196383558696598447387739\
40266786837434646163566445486355347894292457868796405482387302328319112166615\
6343223056739746052963632141184, 76399381823860068243946808407117395217225346\
31478732134283970406683921842690200665898591536312689527054796727446956184198\
77459185614499584, 1892938707682493828002230959920625282921630263982289410701\
14265263495219360495136386290378844307115932232476764308219103247571804114361\
97120, 4695082916204193709896407736121064650692476659396017499296854026902306\
30003085906941860007488048081256341814890301673191574502888281862481664, 1165\
74104082579461547799875454405651402192255721234711744113194985108712296312785\
14974217092747030282331728783035376595265680896727466673475584, 2897379029358\
90952422935373930614060876382024006257244151041549310841292327764452839686047\
345062099105498024445134693405348526319578350750531776, 720850891758192153487\
00920608522240546054804571655575021532439050678797983449429113318020119658310\
57219364907856787884470862387650730984922815744, 1795209563814173026541411272\
18908654639200103959370787698485765609147573872044857990461864371334072853419\
193313807462753381588079268341471550543360, 447514713108040274966313760923387\
13193359350632272930033574214153524638895027970715376151861109241466538150987\
57683346900438036273846232146626402304, 1116644620252324429489650768113574273\
98310295003615311704861733429687121511994474684523489661545362949526126335548\
884859583015863477330586470443290944, 278888974312980475431383981892157868551\
08678996466284684412087437555530495580208856595388176156766669703447160162600\
57473363329407437085357787685319040, 6971878304303386583263765515960450457209\
29877829276964829680909583866544147319581822405867699683557297870040079752456\
97398864257809109431753537996787456, 1744471480721860535065567549546637518053\
11972518154683140893075593257901836056640062016717957554090193055495869583839\
3060007220075273012753731457232168960, 43688513233453919835231569955994077697\
15377374481031949850904663073610329091076179412209852648022699160689950155928\
9167152209649992860201927372673514908016, 10951000899736034452348340255741077\
76862460666646393190012020535565864397191970683818049603748769703138192911909\
515091029647786828541990209368077177795294131, 274737225647861997711903174889\
94041311303917254915745739512913024356865630627499369275889326369540003666097\
686506387727057110470500608385760821617635626926781, 689846513921483652426231\
96339190055874653077862008798550653010109147940947934267501711095210555769817\
8058546484755602327166615814874813040507036967090682602124, 17336162735112482\
34773461483807975144165445897254156258085147506144649016466942740503853920947\
3278495694199961768085063395628876944441747203021642787398657921875, 43602702\
44133732696218963435015244755042144968643172945634983174566363698413479685710\
08733468079140286838135061685017041397609996332650239976848806387982738789874\
, 109756005706907980384442537173579057798773483674419219245000892817172857791\
62601177690596924292976021854609867094965650491462643747837207833704118841425\
614478965624, 276498183160627386188839971966610367982859326608643155764994294\
48204330030790089388054134661040762070103993010945980798416720155449949259305\
0880301081515127270611968, 69710811767191157640060982953633681295326170734967\
69614164066557889119707927073053414133931019480363406205265072774775649606288\
642224824604071496054087714585752360472, 175892269461066297682781196351574834\
49050985525969737513745811413456683537954781316326592146477432344388069531461\
6768156310051841676477808601840088407261336994175816440, 44414739285159001196\
40516841836908490313777906508908626182875957561486744765956500461350185501132\
053775810395564478268742094508557352856308909548639597970118742534054472, 112\
23707550547922754265865011591190618168853012710325511287014221043257754080770\
02124617604666708784625098607478928185789162878546007162070477255406700677139\
13545295310112, 2838374142689557680935469775510598397487511164396604413245522\
64789297365764043243525656609354193795602644361999009542849648714430041148546\
8782191328150183336183337067119896, 71832723845443485719007721607937116898699\
56748962094864088772500743312637693391097329488027649499396653720191042800726\
8630143335027909192320924071594624479584209864573792336, 18192393468174485310\
82933108191107999071864131045236686806007672319245585310740266528786250822867\
83209121267559816515957387212258710928154078254018583633938887600881225828528\
0, 46107086010961306671982919055219572576038699232879925893217629675260402519\
26687107213186934608295963453828686114456481150266579881233218364243120672505\
4146689218942040281664256, 11693686650290242738253515775128944167559694397564\
29613527960751418170180243618542060377636425557518461776252926211766109960401\
704928327257504694906945842709740673060744489038336, 296781533683077052913948\
05824585875831377860644618233219261696991521850249838800804411738666259832663\
70460577990813091889298588780000129176152243016534660149433776250733464959178\
4, 75373683206833450374711591227930638057009806106918592619476798549856038191\
66755747161326053131109687402350165125055549620085760570649798198269524133749\
38734091524644856833833940056, 1915560722047466174896424079924976356291267820\
20517560463107121265358586250354048329841422167385285544045062875192801509968\
41627403326662143981449590116382117473654392207895504171040, 4871485314361981\
21487884488251210233916379977499129539095695447548829982140821363495304367118\
47952681602065367783959488195258618404311888977444030511477502834252754597625\
7645811784696, 12396874656073030599848874641313489226901615425519164124750396\
26044774963708535675634133396922066188191679853964687785418733903265911619477\
9260664110689157063007303125197772489743138256, 31567812649080125487541139876\
29219620026153350806214589862412624516919499053274202913373566740871237405034\
04335688476482483081753213825145683073412692087188483931593583257617618777087\
360, 804367373500262995981815179199045618940363679816552053107836465110820907\
30051701572547114696571881261014353970755218937783332864988062020815527863198\
59079711302267836756048518055352182784, 2050871087302693590414603296797181037\
70725184860004425545414875636257056851660355761923975963034261923322558229993\
084142515584965699358813719367696226220150325268901988108017284664393699040, 
   52322995147982263463430338177118510229109587228438818810323166421846447014\
95824641649725507154526434684926525993854342760090665068914989762711742499283\
497641359187608955120912365185718180224, 133571431024213139116722863947765763\
61596566217579491960951915559008903723947133048099559578144659280323440202096\
53128613105148832059217460711566341405028336438667538183407902903933945284771\
84, 3411911911009040124168192541042324954486985140219918872993316139187046803\
93743242094875422789634854876287963609632504132632133029893116557452129599973\
2373249063637933345816758545456969218002944, 87205094890278295780746764846712\
14512759082288307127344087724591488295542599907970440954319590010680802613095\
23892257827038311812497702775610612719226281672969710610415390874011085747115\
78303776}}, {f[4], {0, 1, 1, 5, 16, 80, 436, 2891, 22248, 198774, 2029140, 
   23310386, 296407466, 4109654354, 61348443380, 976111067870, 
   16423368282336, 290404344321126, 5370042566624118, 103427555919931446, 
   2067833442384581380, 42792262533257469400, 914318797566833057740, 
   20125811377819675114249, 455488541476516114400744, 
   10580390922401067494020800, 251844206226913104085199854, 
   6133915244071482900234415704, 152666713086265634690728726390, 
   3878161802934178761483723021649, 100438468088602499966930169065570, 
   2649250747302231655364965233968764, 71102632594349033170405301733245984, 
   1940035797060693070953095252505414412, 
   53770614657095288767545585800570711036, 
   1512747437978173963836824465726554312860, 
   43168984776320084156092107416772047764344, 
   1248762316210220001729297286092427925283864, 
   36595501578774354901773372431071254929995136, 
   1085851007155091466334216138980497880643217918, 
   32604516816847166614734223995549921863814157160, 
   990227736295147475094546687950549814391015215518, 
   30404664223622286939483226914995510897156667334258, 
   943416182088513611996485132927955295894220316783906, 
   29569623387148649563615172725561722894801612558070868, 
   935835114700911132059568367287395681700412865110532580, 
   29895457895490537165633942342514374058075120316691577736, 
   963637085503366863089802795081166048230053273741334691956, 
   31331595323428826347822020210927885379647103465140815597312, 
   1027254627977447236479949236428839581991408546373241290507604, 
   33952616935291918991728303130003482189312793521739896505285300, 
   1130960617476243207525589952627333071021302145401135975489160084, 
   37956525814111929455645550296833021193147456359359658927174387484, 
   1283162186235401693286355616219436525473346275287842162936873220810, 
   43684714741178192114942770995362344570574388293397841126393329108504, 
   1497380017036195771782635317612109658826999498864094738207321208318295, 
   51664894207058911532534450212152797674713561174850851376274108280581104, 
   1794034663943556400116008506807543041912312158274030101403646162397191574, 
   62683436587729039900980983166319558219937392595594474649911145832522891192\
, 
   2203333431401930471444637280118894638604723062000767087706653403405533778106\
, 
   77899651940411861463746282406232947410871298316372101275801707390901999415\
210, 276977511507708060554829324529569854457275509065168474295869136181490743\
6952389, 99023039623765112933080803133578770347004218401160136975819419500829\
546595643834, 355912173057384823239557161151739420351764726905263494851401661\
0193408896597245336, 12858764258832581748940834627417163134650535981962724114\
6592888645490667441246513344, 46692066619053383662890710533441592103703052117\
70448155870713913348898073054310456920, 1703784464086046365106819229607346961\
25883072008007446227411048367173383846615318631992, 6246784909469947046796344\
306073722123236330964865203272169588162227567340486069238132152, 230098469540\
08640021663815320824119291417845185058908074447996523461610613865304512447246\
4, 85139931195946503304121870612756279855966123491170011072200776333501789058\
01297814834548872, 3164203549791084465531808502727508501465116500040545721336\
90365540240930048798021705371081520, 1181022589850097399576608173981512493222\
0554835889236059974176332021362359492461914820997649324, 44265731048446461276\
5139835111556967699423758520168081077730907906619857200097116594913690400304, 
   16658943532259061505707059217603406551251972984455252639165045566123552137\
782563030741510653348468, 629439593054914995745594458469490099761444524626189\
595909690098939242366789926450142518357660296316, 238751135074630140830344012\
11424866246689893827580667339765555084175955208582725382858933480610440300, 9\
09036107997515765886388710901860861211185280093345979386388827842230746314274\
611015495671458471819656, 347393816878832745155757632999346225477358951070971\
44140342814309091329685907383039285537823221552071656, 1332387746436797579911\
74138274728329229048069215615954107487888896371581249602487395119203171181637\
9118800, 51282645097125437190399611541499114739404064598340783448786328916777\
625017334564681237969009895701469085016, 198064364419968008514666585407011718\
3777654149639037227017825415061440757723935465121396605171105129226740480, 76\
75461609812241604279271834216012436820701878021964692629930877052455949779434\
9229315416250187355701763164216, 29842288750586573685950371739266479375570471\
50708221063435973065120752866598402934192020577256683995474398003896, 1164012\
22458864185292493217723651717883860100829775957724470646540740685977457348336\
634510078847748963514638049528, 455459860704647815974244951633773707687481650\
4267774807136950945850149123292898227366541802794416326991154789899904, 17876\
40536117043774623593984113108198716865724491584233278106774692863814833808499\
33673211552214090577328650500393840, 7037511437726039501567483832440101005304\
80015193636712202742222568859200113382898672848335433538987497318392493213873\
6, 27786836054817214722116832072941289198580717283149123917710025275871350559\
3769229750970063217156385073797473113307712566, 11003054271587079455537574376\
75712510366019925292936551051586551978832517886632007603995043841347943067475\
7851117343211464, 43693368515404818794380912536121174508447663361346706501712\
2361792746169069932389344338042424501286766064214761977977350402, 17398854872\
36627352505171085333122053666758236235710944498083615649737796177436737963357\
2318237672057601473532458175427628190, 69471102206653653311109705287654018288\
27194392888621289173824040567383120111192027211421253441472227731594918750428\
75256775958, 2781264930477830006375200247580108346565205949897645521519171949\
2059111701843279859226367730863205749866569512226316797392942628, 11163802595\
22547366791511549869226761103654818349063834144533866017536859373894261596337\
611772408169266330595829969116274818056084, 449253231499016528306356671865071\
91907549816650918152578064378948033059436182756030391026410837226929327235280\
736449384757567456808, 181241585871066766066014932778995613980091708487411186\
91092400164070738246666411965671565904020486573106283561445286694262275869416\
40, 7329781369115458894967078984451921100352935567314068597453839892412184480\
8988894483227216221995032916209009064225133589414443671007360, 29714625292784\
19361470910634680397759682024834697284548642185969779730936805727619898195566\
461254703159549021160247921997495741404696280, 120746818198459511660386164971\
62960400999177747714649473385331244066131895489327890207653650082265649600502\
2877358740884671551527654521272, 49179943351434980558707971011812148466957436\
23366989346729799950694964416506855555469883632970681124776204276518500324837\
663118981953519672, 200765218403916759852738753583997208467244865999489943039\
62305239462062502370647008776346971549273139884253105927534814715973034180398\
3551600, 82140776014645973392841838169256697250313184591213158069646911409574\
98065600006897165508176298314409714682211884918336977467331943568566676872, 3\
36807112996865147987734385321864625559633072393429457780174360044512408886859\
662303431382838774811715629637556257764506972338151578895232749872, 138400790\
70009225766265796700017040990223096292679507893826653304446687927276245412221\
151874245485053702304870623749151642189852765924014203624740, 569920072040129\
74965657767997223620194125705650629946649055652383671793798854604617927055926\
5910522268036849399486712358584326530490614223515489552, 23517494407596199534\
77401347831535494068773327390603978914521517950137103748100176409946056867899\
2472027964317299814816299102923635565029761292103660, 97242014043373033915510\
32682639408250423032695137159566637571218987838459287128796878203888813985317\
41765886884298872457790245312008425061202615037092, 4028906064287340392264633\
30947685913254793056435630988317722497953332260154070254286397181365067456398\
52569460156263506034192320273659963656675017167252, 1672536268430602141142851\
55830104285821530185076527785268727733407743913968920077342229831066692091671\
5957521539084593287621446544456468431585260112725336, 69567187676960743062082\
56078206727500364698539865365514841948050686720808649856022534372357931525377\
2493547137669536179676735256528969062246822996380433768, 28990754696781478773\
11549474646342984233258485799031155105444617580438359731966751581827630468587\
874210765814622962066511752949238698465566296121215605568080, 121039410916953\
17520933278874940495670133538138816598867928533670428469123274312857192203907\
3363371419906521577513653214346772232669737066357386116498457880632, 50628221\
70194918214549902016498340786726502871896755265031327992158774575648545875289\
028580298710842114230345356267112629073849977274168962157696032325425153792, 
   21215040353269867115520434315081295832170766758729239223565388167134205932\
38229784583315767372357421517703629672982872116113821989441523748689379846388\
04379627448, 8905686892993725533355289337534748045973323958665164446670148542\
81838693287342032898064390030426193834923661098303811420685738039391283994237\
1177031282816837068280, 37449905357215383110863143782559543708032313869086456\
49887070432098131057800050391584586738981021829378147287515813749167036644335\
54597913651924291289110414363814840, 1577543880372680241754851824115846366690\
25246780391974539823055813069217669901804610703631450468809663132182448253992\
55610042593915066395395418747337498179830067131028, 6656525035192495049438164\
11402786440924841800448862449696390844939157244712773967485516144970159671968\
712464877796162217786208794480395493295805102296672826967455169118, 281343802\
71881983564149725089383878782783056052676927436362168106858137771701414368546\
04118196103277425199127000017474583392404295865995194727974430849964474847392\
9220776, 11910756381298627595612306255882677729835902502509977741494409694598\
05957551968392040253321704073229279358943548473164554753884988918821342409936\
170445349493956230805010433, 505059272423138828717149062719743941866502866220\
85990960799988998331382603827497170361403013539305859647224426981433359011580\
314690736342630344900427600800264243516894481280, 214504026520166276929993690\
93450025352590087523172094077341696622737549121950271400252079754679888857749\
37507941159048330233571293328981888322377078166911603330983236635511766, 9124\
47678380208028934941876351927262679762376814255918729523892286431064448709325\
70791523628723182713794574465408384075914678933349413504621409854462976014994\
086678281467945636, 388731279482651195989138454298254735178272882385411753087\
84051073396209140627024980688792955063639279460040348302019338050141980030006\
82787528223555453026561041057340502937972682, 1658631133502656815179643804097\
43350124045594765006277395672395116529263437135412640336561973581908513643998\
380360479040930808278005568892532758252380936758555811299961069766831014, 708\
75965788522553721789214743328509486891689005260968973767500959617607503381686\
39856951173352690338222848903424940736746119987028718014504589416343267628653\
263180522326176333457625, 303310388669789517730877535110789573833499708384209\
02397085247947848081075265717192567499078521524890337397644974533941201175803\
8505119316405530988903825688383730761198153416817333314, 12998857572356043040\
03064375776100680760794668237950695280031930584541574671637344457176496765679\
84948668748872431006464728531760893085803978399103990241865886408332200154885\
93140544064, 5578833303938139740566533221889677008164681023277252452674068640\
38506295981804376285432872789925090251447825154728036441566016330524378809288\
486365817045280204336687992044053762937102720, 239768863727501963233935757856\
23056216514500857084253956467160937923354148311438560546646751517606796814838\
34339866392837182370424674903391006878454077582056203711941380852306418294572\
9024, 10319163313707637129026494815395357230022269332203422073118445260769348\
30766649974550335534260567282903853319878973497935273793250150041404550296484\
406473075783860214529888939059068161581120, 444723193231917808257964183119499\
06248159515940834608965721527686797162524224874452039656824934122315659067429\
50734642218223941087389782445844225634062826120867481255765340439065087872848\
2304, 19191996080610799282410632140836876653376353909430109636944905457186201\
57592183567912047873281888483242007179343180609464831313193206496173503376062\
450208322005376640094782124752382167847331424, 829329757614846568672524264070\
60870649647335088499367278916632283703681590403827900452495102330182198643220\
97088402544750659295821653749366906330965835790938233875969607987045780273460\
9645977072, 35884171735124386176873336985721429050872485074369387250340408030\
98873452641970703697229071336663785614850513437706696067103577940016749652301\
406104881699237267798035543305989452573984659785450336, 155467348143282444017\
68461441273459357741490000839740671298251252727731504032213393301825812057193\
12027722618651031514700221061819172718053451645943091543836057408033580307953\
91000010716074333575960, 6744165517353924388911813637998462733697768156385126\
17570046334420320444948638224847752044416362634976375723896749575471467874189\
6688482694885243314049102562549855199916039274789254912062720167699104, 29292\
89916571656999448435583905726693194169715358870727054108560615081780190896081\
94829494215021813053663712839124942743880341667486311279976631899388560531046\
717524504656760916131445765807016754611224, 127389636715005304089231655002260\
10555063877634150004980787464850984756433053017034881427378479969410244229244\
45687753917311159011678674572658427542115612693759672366619467478502775517679\
9162946137438056, 55467181851862697499123062927261949778262579130759344722484\
55773716801990464874314387917939665378382084773223512434921587878932437416020\
03343990083138058237462574562884410428531257163754695547795644433960, 2418027\
10777079122975230950531423106685381338599965282598523233337337520926356686194\
24330892152836471092789193289728757432579936030246746563620910373616552769990\
834724004282711052677305403820305948583544080, 105536391428675712674488911278\
33186365740407731082962587447015935941909328433153496215936278761536378646294\
15648732283392207137112806638425049595165969037671794642906162407377435490426\
949835103436502640188784, 461160834647164238524507854459893684551403007871864\
18756586297894985129343655361181920489174088474761983873527566872060868993975\
56005122613743569676553778388689447030023484546902410208265142823307882071187\
7344, 20174599489702157999695262671209352356847381204006798159889275871190524\
80807354138497224166426304067602099114443933140111476420996119938964927453560\
126325019515867101589282461232074298388446009482972139896034672, 883594733120\
75650491750005318637156540014228286099098493419244157363236797795621631483554\
78780136175013547242966582535922224214437370309132754011168455111990073331829\
6375902897243327597030986338931954939831117824, 38742754962976334653117896159\
38905387641888136289008142893339400290039869017901691506411268699087901256252\
94543075408211748418124532487857037647819465838166315237384597055058372125347\
5647459451639483219830919558320, 17006333287666928030768623638045346475378122\
32549207652684115803264914239859650681688099774900495702208125298753393274279\
53034699253926588747675612647767529316649474457546567537092266850353186951807\
450888464605099440, 747321405314128349767138398066714800276275497527229439376\
92211164378219133280466570579410118653624991687633726908443910739611836394194\
13067670304800574908768122927125963065038191611154607183068358802893998004999\
684400, 328756669616510438958368603341871898281498335797120472695480589005488\
24520032508197314478776610727509888026685441314616701294337677991685937560096\
0411711851085380595727141534306630898947748939643408363628090382451117056, 14\
47791826653847545284731874139566666584123785415684681235012867243730983497164\
54687387220703947120524536008275512237983298275001612981452021175410687024733\
34758080319248355004288368914640611801249753897790666161040416016}}, 
 {a[5], {0, 1, 2, 9, 44, 265, 1853, 14791, 132332, 1307727, 14096615, 
   163991773, 2040284966, 26938206217, 374983490861, 5472765013375, 
   83348075064104, 1319219608654063, 21624898268253396, 366008318063400619, 
   6379397735685353480, 114238379945252012835, 2097477948481575559955, 
   39413477186063415804325, 756742254956275144208300, 
   14824291503389535509126125, 295905138584756364111069050, 
   6011298889842084591601921725, 124152057603706840575036694700, 
   2604257222438684971099147397725, 55433187092362014950770589368875, 
   1196344752851836409061364019017735, 26158757168220078591075824846423120, 
   579097808045307363600582270351213415, 
   12971313038983709214009424740423041030, 
   293803714117620832913175023042032365775, 
   6725660701833252228646704177521283857220, 
   155523862471050982104852655862181276464815, 
   3631107054584719969962996693655290868843955, 
   85559961807409149064761629342226806775911185, 
   2033826784317795868341382844513823047911369700, 
   48753206954176545664521508130046814144368551785, 
   1178102032105521083742448501173856724451653899295, 
   28688478228090043151923707601798510291426086937615, 
   703785574666925166080926024740249528365858761580534, 
   17388136283998362711262024035173072345875511377115595, 
   432538429384635476119001134054116241752524081990143643, 
   10830325489218978973365831911276915059864800551697749221, 
   272895318593586982455769902565963437083572992588298434152, 
   6918103110303738728315560096861333127303685089246885998165, 
   176408086717852000406373144661152457138781160464025178235300, 
   4523762068998306472388027670666576497713977985334084859276025, 
   116639299049788658359590140945365418306048050960487308509626600, 
   3023238823582110220465940211712565206147154243804324655736401025, 
   78759889151869910200076594704999208907696578921795857661957257065, 
   2061908408669144839948708568758648118504327598246551969025704571175, 
   54236972760619862637745918968071033503355238122781742571094715846580, 
   1433233196427412403118429805649237979756412904686752281849681985000735, 
   38042612763842062036579931561202448924983833040229862885883694211961995, 
   1014134503387163172305130751527699803774258855993766096475696816589500405, 
   27147822093725819182708556540088889204327690994250195665751281043181774550\
, 
   729682162188543185604063961476107662923391220511956374007413253418558424705\
, 
   19689709553339397899304992802995483998757662527374489749457052119705362510\
085, 533336855110148464482782654693048789698199828259116653248705881236599700\
460295, 145001544560227766610975181174241628735715815409986055504818227591038\
87161499040, 3956457496497444277529251830952560651176932687185629621660360171\
66534198685375175, 1083326235026023167932583927787508334456353478430729550946\
8538018729759247672137590, 29763826536726785385402176119126578970218993118607\
1939823270959232971737187688169455, 82045471754260515115221444047463045037721\
22647098310159068916857092198055961584884260, 2268914093295544021002477666534\
38653585602234987919262473713878139393103370382378838927, 6294219159307286974\
048469984615093238502288817008452024288534108185934125234432171118635, 175141\
99636222813143059907308483546933941130838151162254022108309624662849005341475\
2446529, 48879753355065405798766599054271746271296912827828599877461081671998\
22043489377059506648788, 1368122417927158482793682429678143395456518915300124\
39054930290386372623907632178728085153081, 3840133991696986515510456856253572\
686109892323211955405953150959147018211303606868378355866185, 108084315348355\
84773093028870665592882439789890400153277374715278347571727917129068099890470\
6475, 30503129437028382890227058872149689435071769687602743312864142595516722\
21866006008847584058789530, 8631040723230985421216186711621126477072390696172\
4168674997958594898486954203793550300391595417535, 24484521862919483846363308\
16037758755141039609881694562850155696595402818689673947999646372647617995, 6\
96311241113189569127459127483087939155096387923450014073741394814579776240951\
22349371272782455816025, 1985057339922657912027651753171607102216194344545838\
679512905911553418249182921944026599681674820359800, 567251976270262861216496\
49487331026602995466757880990543588722630123286739698627211019668590860397824\
425, 162475760134289689737903331082638057960726923119619442779551350098909968\
2749950993774063918772091193597300, 46643145484295264319939527391569310019038\
140871835179017543642937754375843666909040531220475744526446462525, 134199730\
05993187878596890943157281174807023082430601773653482195297745857880283300068\
71314084177787482126120, 3869533548449814062109224895289133601630961370564605\
9486190204532842658648083010459567779315570753030079045925, 11181190846759219\
57337435489714203333449029888196720931632217265992269263730047030152460713283\
058591875644192325, 323757588257387598452021692760350037671478445220932350811\
59032063104629363488959721478254301222684450851833351475, 9393662035324595680\
00931838512775846458637792996218136241936199181436418763078865399571792044334\
824796654773836500, 273095302298869495018827172665619164190516157428150092416\
42265160050111055836952419287239252300494876499615079846635, 7954990916680573\
09592419803516859079114166849693385307307338815889794500403105085316132812203\
457198164337712888704100, 232163375729288447919511556933043810368627294544655\
37318626431385652813476428147203926792816453596678958886358263965375, 6788272\
09865066639730251237044076223249876183597278136690947432897959957602846969292\
188717584864541036469622415415683200, 198847325037204141355465999122613066611\
60088850382984758135197356157285044050713997926260106199413227564691639994590\
505575, 583524656625358453054251251912453754134618334558333087496559811646132\
254735796299104989642665517397790325710477086144824181, 171538681359941119464\
03194129469730703429533181305906814339621162676637978469142338618337017475984\
187411941314574274463946205, 505141710318979097529792455264043260782276470191\
67620035853917860031544941579029031138594034059130665485615475634180606040507\
2, 14900404380676820947310803268653095846260849128294661432159631504571875405\
220084033407489373416256896243431774543263259768590909, 440252996676878758934\
01970615729057865747899801887775411627196990567329679300639697222254069435109\
9042022557804790250091075202058, 13029034011979409783301892973173815458896366\
00675242646698017657885949389329113658952444977414629930997320428467608284083\
6473644325}}, {b[5], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 
   60218631, 752295328, 10144664127, 146769394114, 2265547792695, 
   37121039284096, 642539858471527, 11697226135612799, 223040738974645588, 
   4437795519925066290, 91821245077949007432, 1969551009651971282658, 
   43674931477328840045835, 998754177988926572231520, 
   23500817151387615829171275, 567866002780379218364668505, 
   14066297628288742035973974990, 356613484150091835553682575010, 
   9240232339226824883533513260770, 244387666820516295467864365144500, 
   6589977661615670684360280247183355, 180983864416431861234029290135544240, 
   5057432675807667932813998009992187035, 
   143672236106747009678202401099805825395, 
   4145883025136525186439769206603136293950, 
   121433598075706066827063209587072878201090, 
   3607768215062901194990985481038035116565330, 
   108652118124472986537687648512905756662757110, 
   3314963384486791828290553906629347842789845470, 
   102404442320228969622470531107464979489471669200, 
   3201346341647882258146646103170692586184576579854, 
   101229920474508229477350814430357047896949660617510, 
   3236302349415617252179097004090234758746376152231697, 
   104560280712255485145101277402055850423091614822447744, 
   3412607032305624116394512115833762327671238886323297225, 
   112471424554578744860717075645179564791835480694396136056, 
   3741779946587277219056060961718737337281539653547796874169, 
   125616519289266367116165082568705915390521561235176478069120, 
   4254103057190143267161429249615211509950208810173571872837705, 
   145287965237629289227605716651847016345525050357559920264276625, 
   5002489165418697121682409604163517354570861642874224465215177940, 
   173603481129925376551887706890574663543794359988625365444142897870, 
   6070623338752163376265274488142978097810612790236221724212463329280, 
   213846976229087894705483815330656218405435665507222027552118468127360, 
   7586919716255568338470786886484632893002390479646699905410185747426600, 
   271033425931838240231887495815919099585498268860804256799176389032137760, 
   9747252468534371900439462122164713062127083914809963026848305994667329320, 
   35282134395225895510395977870934928141901919669232544239480161223376303754\
0, 
   12851566206940526315697807691295622481389568317588782868300412729958485639\
755, 470982657647623676637639618164618703226432360115670879137129779979051216\
454900, 173629716935263047183629691352259320760305326110962616722683547950255\
87915124395, 6437829412996989343980436704008087441526130114852377171448545890\
43518869842709590, 2400381552904153178598242898438164012524122818826808275150\
0927194970898118846837955, 89986762593671412592147648009321593141820323642865\
4277098683452698802820568580816960, 33913252644996742339398867799376955066491\
425148246801352791966577256143469409931910275, 128466630706993362494568823808\
1005725393853323922493561986970877799614225188340391411331, 48908169996616162\
807883938373174357249903226309563344037814279437478024079055452645691322, 187\
10491059627861473176123816642064626996579206664969731098605561893557342915145\
81669949794, 7191945946305739400118649891370519039052944075720650972556733142\
0507382120569236828888796398, 27772309997048436169143300663120532433135496100\
96503361654665726643988414458542950646309466890, 1077285691786431213936064930\
61122540814952354615005249553364141980790013899673561935993531631910, 4197144\
71845494239835222561292100721207120963630341764984162989511244999451659312129\
3559642293560, 16422295480919304563970671471775216487749793484502829753104806\
3817915710231931019425907840898930790, 64524565642553631365160100872637707286\
52555665522324806260311683329304584670820484890209410154564590, 2545562297753\
52639392881405435401636848617142097276601111428928307470198820825440799094116\
225094862325, 100824822185012703120220671345503899212343467706485514723806057\
36635844883706766795770218107399878618480, 4008994678096719442392188465456647\
27139397195375514412543435268321774071871746980600147309791106539769405, 1600\
10467569566770154247261389279558104748461936659547710405057433339500842179059\
65901843055519578287749830, 6410150036525462414216221079483146301431178228071\
44686625263614896311052479088032389215304566390311079158485, 2577259635673595\
22627446793480035100497005376356316896892932392674303056943818338815723465563\
38379811338392800, 1039879129853188416682022547208230227628953476322340182914\
752310578568471396648486251129427292528236139051586405, 421025102936191114139\
03832506767980353202159470517044141777477476218830928591123043378858496409336\
890389226823725, 171041076162032310168482382312109416829147717512685327780721\
9358864346117715411481929135705758860249220830404763740, 69715300027270773540\
85880055463824989989059709373566112255066098850518889542435583811699482476653\
4635996045087979830, 28507558315780470467782025581912162690296165533436833539\
69508912418336020108645273736910216065541064949831664888767800, 1169408287694\
94045767169117179650628936889403363464557330255226225225252435333159859216315\
188342176519487820227432038690, 481190979064884662804344580231713797907759631\
2707950651212817848528859991911692119657860672809794593321368739752654171125, 
   19860299872419479996019253962423002837997836717246072471993685418569389465\
2410102909757751444736334817251926958972561355720, 82213638348340545492164757\
92709047076717158730740540962393580142299300166638672974384550604421295367821\
488125197949933980165, 341322755419822560321980685447429545134846064607872584\
460787269139103742688287990926863441090730140361542033328851238091912775, 142\
10988799229055789270950723624228805150624228764406226934129848170510322367928\
288783094362228686456726251638757714856058767990, 593329818862576119029200072\
16730607038148432851543202547984641852348680175612225065976669370085546652884\
0165649063204969238695134, 24840295803151203315697887561675666957644992608673\
10566146288653003271136140835164462849677706909767885219719162248573031385895\
4802, 10427559109752097375164444840794153661899191394934907386061627307724205\
97843451200363090489996549689974724486346848178474481170959074, 4388854169810\
53092965542866050770883396881911095481873885286750519897909509313279078498060\
84063483070962849898950949817679015616914805, 1851996562705410916099398763659\
79585526861380879113162384510726721636013765791956130093264648455656894010701\
8406757690453111581143737552, 78348071864313472484980527333344696739443914949\
98122547214615477048391434994846224003102015842381369412639320311654978699909\
1689764133653, 33227276501866253184954124678969221330644135707030508057664739\
01298307517514640767007070560337214185849030669852662933758061712884045841165\
, 141260013916012230228509376706211909930552209538769401289781258925343638486\
385044526390490741486472932354022998029798541749619643271928630330}}, 
 {c[5], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60212449, 
   751912088, 10129431481, 146273931146, 2251095856625, 36725415148436, 
   632107359078601, 11427908228358741, 216161916757159252, 
   4262706110094517180, 87357723519491885040, 1855182921248505920962, 
   40722111892868939093731, 921796082989278281035410, 
   21473561370142039154074075, 513842638524579062385973715, 
   12609066759370542921964031460, 316811277692181793564055449850, 
   8139193290864400973208229919360, 213538508274301174629015044481150, 
   5714563024939578235257175603529075, 155826463150878117643454582500520600, 
   4325408289076214456900070524974911075, 
   122109673228475858378322334572232944635, 
   3503071825244963147775761311807106839250, 
   102044493646454640569455378603135610268750, 
   3016207442904500653507337309384287752772550, 
   90401404328080561360463894452884545764466750, 
   2745758916796741482749309764863497379884609020, 
   84464010445936310627257237796650799769322779500, 
   2630075353789031930678575881015443643827685986188, 
   82857517021684936627936052238203516164072591993228, 
   2639712014704573272897341511358255987632334803981793, 
   85005749398447450575667664190786754453617209437448876, 
   2765826220973263071947477581934340977294027883959810145, 
   90889694866352736103472269539069694634577258401285548946, 
   3015474677391590935845306964897896893229623098130805643199, 
   100970655974442627496298668254196722615390171360460201068340, 
   3411054567214505532627939470522570697725199689576719956342695, 
   116224977096620371544193091107958654904731289261832475579583275, 
   3992989030051327865982970692703196112251563633397832577090512820, 
   138280790792969652945466598488117650657973902154609409874621162340, 
   4825853979427117242270300835612234432277027468533839556668905211480, 
   169677559574363200480371425213999567187769651252929568007768076658680, 
   6009070784806405274494285176882517175562613727195729643637870453644300, 
   214300293795842154411914870148895934545602819349147983463083563364105660, 
   7694410808097835113063972267270463296520790993948190883962753605671412820, 
   27808285544264425374282481260839466343841020474271865768012368792658180339\
0, 
   10114224085289825004712848546630284389065462078412421644747170238045008441\
885, 370141384043932867865437198928152661234245848159816078024517814695576585\
224900, 136270024243845222746300039451541886262236029337905858659913712789400\
92270221125, 5046090259213909489450988584880814418038890135210543887027655062\
62550341569411940, 1879140881896401377746911941408175219475968262121153149739\
4302954972096319887026395, 70362952270214866662117749903291508121886781619416\
7995225919514983286003865690346320, 26487611917980231450297305964033729274570\
198813928941256003217326205779001127620706875, 100228677672486670075184399781\
6873163961559913100854720380968799032752102720547246138043, 38118047453505811\
926067142385777913794694716615321637602489685323302184035241887260470378, 145\
68009189490477102332561600056237221445962279469824822095856427087998288388752\
70669568858, 5594283551210132902808401709922610050680658787844236318374412635\
8189677555998173911541654334, 21582882730947528123978643678311335970675290827\
58336587068274924959207114555329140086179098890, 8364562390931788177817881016\
2654269410582683964998931808506317591608725493837421132588531480686, 32560860\
34831230576339999844668293772006485929681239527648233877166819840265939850593\
364461158072, 127297346213099423626707067468594903587704177854634923110794562\
293337579911216506013519113741793934, 499766807124583593813529035224587106677\
9626452277195324948451860585443782383655218601562115425458350, 19701327791242\
32215790517022750632260488831472812060157984042573304657235092328438822614651\
58015830075, 7797595176437779603407308088978804422106019408401146310253256017\
823220787811043287772434277984427971240, 309828654279549140663255839598205438\
645817310501714152623977748663692565170888568798933469409346218194275, 123577\
17509017171845248368118643442406054788015059277819227251290491367809972294356\
218751605226349741673670, 494734513415970185727932980934967427107560107761829\
733607499696350413365756730535976012710417726099789506955, 198786197661576969\
57050537150777891656367186037224262119229723197346474673087503983842786401112\
047735992590700, 801575438523251842977490426013987840327539474420724899249143\
556975321028589076098537987901815816334207428337875, 324348602258918657485801\
26935738924416398300161785621498647321278199046136821775989954145320312164887\
367883839335, 131690841972228970456388140149722821759927068206085874320743391\
3970536448271341805272916407676340340334069068132580, 53646649209569319033614\
36115904711370446663525213114602798833384659580822226774883274306580214303856\
6232168831105540, 21925107939888052271477338690135696543499514766221215942814\
88990202945898325289280106618412412587886739628130322741400, 8989232979744878\
05522419276625554082605485919027823009734373488991845320591856261200416846686\
68825632641553448520354050, 3697054953276972313626898735600104103670643963854\
196562611517240948478315117448771395476601436598797742718912058941936715, 152\
51518824763144057132455361260961470254818789860500172861077270304679153261940\
5331157616799274740262885138441397994270570, 63105417089051465922070158413214\
39677856180590336056066946459918261394188056262675228331043358634240978511573\
552821659791475, 261872465619863306778345555218890746957099094987068050255100\
000500860386118000599761967019190292301366099470113431383521280375, 108982506\
93202420489775361901901124417852160536938041182520481115998722041769574027739\
799304682489982561882196582807104610797418, 454822989602658003945129606141111\
84265467285101939758798251568227886452017713286023691149035502776861400298439\
7106563250977617938, 19033661148417116674184366273964643257465845575322630174\
049911098735339941291302070821961157048884941294662524315117524755715541238, 
   79868024916100073526778827777742851271453258234814975969598458629762828770\
3587634323255810912026021170025705547467487815294045694582, 33602478724896624\
38391681275233289522810788256510124348969067400599334102439254355669899357637\
9643628890849793307377692606955952636085, 14174089951443884241034352920323199\
37472139071308759151257380835495925984096112952884743640730949321018551135637\
363869617456848603512536, 599408556180870435397000359532288913407819070571131\
99166808082875155809636011356448768562695918403928844956563280540785102652309\
225453925, 254116916697248854850870529134879689973970080217073909179218394965\
8825120062079427903123722627505891902102348250065252955896627163251833773, 10\
79957586425359603806140748235821487302984070683244617872669641788230608043199\
06843241729306415502157724889788535965177012010859290830401830}}, 
 {d[5], {0, 1, 1, 6, 23, 140, 942, 7553, 68555, 696357, 7786135, 94703257, 
   1240514709, 17356139333, 257584751585, 4031527438905, 66212282258438, 
   1136222412390401, 20296685750011317, 376190126848923844, 
   7213777516036292035, 142753365194628334398, 2908671106878197951180, 
   60898658587502410420349, 1307782013267182330010220, 
   28758403974828460277223125, 646622610844271377138302545, 
   14845944554429580254444231970, 347617732794615894723611139095, 
   8291737346481232382428248275600, 201275978742840218588917381447950, 
   4967419442001406961217536555771785, 124532986318610588300404325425075720, 
   3168867100952804878941801579782345865, 
   81783800435855124607932979561469702665, 
   2139318343434317601497896700373757405150, 
   56682761985662946378406382563953326843535, 
   1520323554866817751122385197570976388403860, 
   41256278136552715614209943241016785482976310, 
   1132110114134548166892367299191914848527696985, 
   31399456203132693165728329034317788107115118225, 
   879820398020921370479506349168417572617111103045, 
   24895465058954818549108502192205830747393286206979, 
   711095467260409372639103569884621042513508985274847, 
   20495311170886925321644393233997348100524080833615233, 
   595863926613809285636171099560837471707664461809510055, 
   17468736111428864374734541374355745570287230807734888479, 
   516251908302095314606146081411178065631481673966184708417, 
   15375143365149811854358193440455597217172102747228503130118, 
   461330862926821208321024143588911884928764624783321836558985, 
   13942051485298692996403565091123661014373263118713901755430925, 
   424280168005652475178236948965792993938145493879593628449458260, 
   12998322877480977032509318018450871007287903291660587449979496075, 
   400804277324137708065041715049524904691292794666059281793045870430, 
   12436397746533360914894176837822843735796155848287415998849439287100, 
   388226742646181105139157824402635401431281878562617145846020148859725, 
   12190471881358704279509182249200272647460051540278880861273701535365865, 
   384963407752655572292029643092796244827994382777292550212072642300672865, 
   12223783273692936670086265925143291262085973653720689088346698798698318815\
, 
   390216840684504162718436053672818265687925274997913384954016880363360501015\
, 
   12521339173614726857468343714676039713656041696363209716614738375740083062\
125, 403806491901525265313968217925237089488218598328311466921784881757607024\
181335, 130860878447311269430431664927376620254907162567307817636611389301011\
66138526815, 4260881109695385159585262804847275941327070311782856979497582019\
88913641673641625, 1393746173711700060914585022852659103646852981308683267364\
7069334520577376507399000, 45793805999759053307683653932771539757874488412555\
3771539668486788175389910604226425, 15111757862277740568795162004771862119276\
296386073599576506060320498101753569828912905, 500791599433385339608908595918\
692364162723059080584541699391358062779667001837591565518, 166641655262798798\
30105333851878075582019439648625388887956181849011891360042530100178319, 5567\
33356315387859017947695495124606389643488244271457010566677118129494103905810\
355039796, 186725040248503364100084629411089600832596160017235032407595268054\
99854192932725384110027510, 6286454916686208702627557048437551806543469700572\
45742817820242386810396447041560647053193993, 2124295483703494180488224529043\
6452923514732472417748086123559082864252886283640241664605440099, 72042614603\
02616744829691120108306221769244373530777583345058540306297273128434489388029\
76812461, 2451830710630749573828044392448591076822988592540708910006884884750\
6675397421168171934688506770415, 83729878426750890051520531370826468265524893\
5328649588358321895151621945916717623215038708365281025, 28689518845461468044\
80361529780269893409280317517071507974132203864937188511569817119962478075780\
8765, 98624326976671460009612215815508384172065099955486043504077366288344432\
0166072888063782983990001444685, 34011769208311384210486440614304421178061972\
220860259527673680555106519295883542289000848613039576155625, 117659326498638\
69367629794343195419755569584193663701137710152867905635700801189462836168813\
82482182013905, 4082668930179700312361750471164679009764268554186495030017165\
8632421375790392859625660030217814222765417950, 14208637116736806945902458865\
91068614813835050025595094475712879584145429070291392980983463787391207699603\
065, 495931784511102777713647051631147365561589229501535214482503378224364007\
92185966571443958704988764461883827325, 1735899245531911493651992175897548734\
666947648807839153647307814950183652094781244110662738316530430020695124620, 
   60930236157809170540517952291157487768985607607523895462446387707664534391\
550865345078874957068678614187756561915, 214447311330907686992697745870028893\
73096688821496477404937482699541542577049946866079401220516404786884000623693\
50, 7567670685865184847563147601843596238167774530965842666921028352264886640\
0729216719840155298807694996514559499939700, 26775218171974251380177456529774\
88985599651478994546332096446128034455854489122999269297570576278397788915211\
403293285, 949749489626946846345076362494015586424803111350780460820689097004\
92412985858449860476087446965885913332087636621333330, 3377281125746146154492\
85538369870874840153311922272971045249078770212812067398561801219868339994031\
0605155788108797466565, 12038850123103796545805609283475396102438467022104215\
8517973872668904459686414865000366040114654060672709507198896578360925, 43017\
05771372343459822279052333716438607045986591910121004883403740015223701717651\
563318356735978750751478290201793236642920, 154068270770231301238106419217013\
54732246460464107812102920390220803994769223357249821065897317625868201983601\
9914130180792483, 55307251235796157974005378043786205379046333499316767974908\
36603692556679550553783617000190257776255501894832731010878043395234, 1989882\
63232625585151754677696486308878732744349139648482497233036298526295606689539\
719488355147103144185429607854327395280194236, 717513564892117456858034596381\
12764177118294823544139476153387997954221241818135455937484960467935220559612\
20320710800046182332785, 2592813918534718041648228798588231365814718291558296\
36212495521882456561778339055522807662951084793748733251563228782330223220689\
888, 938929567014255294234150262157723845372759208502133329223015091799078397\
1966062273227071392711399533819035584819239858748740563465809, 34071989154430\
83105287048949459187110379973439464713146076279375228768464654080903436179825\
52701405572323430446238156063298567608696801, 1238932503726697160070471734550\
02944484015376147924160881401690596650567165481336266983741656065087081298136\
03740651071079622601403077510}}, {a[6], {0, 1, 2, 9, 44, 265, 1854, 14832, 
   133440, 1332963, 14625870, 174653633, 2251415172, 31104217222, 
   457582452788, 7127003506050, 116924662862048, 2011356974818260, 
   36132888998615400, 675450893116306068, 13097449081962154160, 
   262700630983429512798, 5436656342801482654372, 115832742329545246366208, 
   2535674833485059828985216, 56929955643753370545376425, 
   1308796530379573857257559066, 30764733077312001230282438697, 
   738427763284326181371778415124, 18076407758015254590303857190864, 
   450802270455968525149562782850640, 11441699625908587014569234954550774, 
   295271600361315340314096539348580672, 
   7741185121441869640361738808867299970, 
   206017564923698718941461788313975292868, 
   5561526310444080205685749364321647066770, 
   152188435495182747004057714622530638526488, 
   4218839485764019653146197648101603594328062, 
   118405727037861475013003021446465063940308452, 
   3362657229098241877924516369775189521041884208, 
   96582878227290930417076866236833016868517459200, 
   2804252354230527019404814485348983789771393091768, 
   82269390414252680737992861024993340865574150471600, 
   2437701513836499260833015432115136654562040586098964, 
   72924201821603561961512892243296984457471308872437456, 
   2201657448422414196047751697911309102327848515394878980, 
   67059773090207557437859704621886225759037158600071956376, 
   2059987970979632113456519264889249741066250519651669125432, 
   63800131634438842819414792580460386166963925202292871138176, 
   1991609458244434317628691350937797257352171721126094622344928, 
   62645634837931060015473067427927887403784118415094234985380800, 
   1985025966510743943380306496333075071932950009375816468324863328, 
   63346260573553088986130161763473057009167735177545608152100750976, 
   2035407674921661463572967736653986572019095556480053063602828850592, 
   65835307401628769470809388649280843253049820789330377958682455659712, 
   2143135365401893873238672626033061829039310840067302481493648460014720, 
   70199558382221984064411501187469731866267592954349115102048795926203392, 
   2313280005689823910488913000034465518102448807541667062424768376729107581, 
   76674341298695895072061315506303200977534909053450274365123094566503015490\
, 
   2555775106330423913888593461969293351616880767253591548940714727330732792169\
, 
   85658834253248614069965043732484348017465966311428209416071450786553720943\
860, 288621133808230936839734443496315520040021150461641499763018547643151958\
6378904, 97751435591648431357112599679267063183335536775133713301549377529616\
194325119616, 332730589480134659681507739176858078446884091456985275061759366\
4500813850639750126, 11380862058510721513117345246065698056486721191420565776\
6556314295051171369874175104, 39112115628066892825070714693028763958103262684\
69753367893542320777261523131684163750, 1350344261168678104904046599782053321\
77859052109903850651482558711800128658621461377484, 4682959388720049756726517\
170657451148955948609831423079994894674193433344226305037562710, 163112338977\
79741927699761347896545177476200143363903981013244535203209169091397416797824\
8, 57054997949674983513081923324702570783978130778456950149016748542567629087\
18382206531921790, 2003977843165446868376980811872577371256324542366218715097\
56635587944531804268780390231794020, 7067051135669076707082273848230919858226\
921486906246038847648124102347402688053023628746895360, 250198772193254083773\
553830640833296191612948518667350787829409709840441449251998261668550839936, 
   88918257423617230454889561345268227872355298661538958691353905088621426410\
91915680349663954316670, 3171862441668084967610129446253784103793561472561249\
84501445156694685368115994883688429457300468172, 1135574681890604407322646177\
7764787458587810424044929000317605728350685410008625797000867449259248050, 40\
79968226789869912760928656091323866466889864166866588377123194430565540047253\
46252609595083153273672, 1470959539130150520842075281956245989182494186579255\
3302534829673540903422805920676037647238747673951924, 53212295297169321055912\
70868737516901457377859807030810755572878151888921627805380914667870598930397\
39608, 1931329078761545835783131992981328216756551161509208065758717848278242\
3984982629948648955541611984943157988, 70323500490918523701630971861615009499\
0517228841389146485040785488339922496880698222151855635385740376831680, 25686\
95497267692586588783429681257993238210168133012032404715322920697072278384216\
2726165054076028405363316408, 94115645409829938656843974149475539659719618096\
5568069480286548092665024413461551917075866973670034454944724464, 34587425059\
60411439209335969033124770305606654566752156411477130722808962938483259724186\
4550126575880014666813880, 12748320789637553992631020435893360598612988263126\
28988827634693382652628712415803279152526895304166243813801479456, 4712356815\
97806625471308006279556062854453934947978925148500363511399358540875573790364\
45591274790923227356054660940, 1746814451331600262343695588164297112215888009\
637527353568034164375698141063612287415061071330144774620024791583974696, 649\
31086271238825810910681125188974698765708887574074469591639454147573697627738\
969722148695765853532242166856441376064, 242008452060806622282831173115145444\
94927876237105785890747269799688243249606217356960971269577377653643804997084\
80964864, 9043902190095969546763384488229816244519183798533651103502109983963\
7990528627089410968716002999564791453406868851127748956, 33884796704766807197\
93539968563452530822375008872258508701772711237418290349703418915541951097650\
784902236252990515356648600, 127278366982900759379711016204439710819139222085\
56936603463290096269978389497615974705399966259784949511814542699144646655867\
6, 47927267216410063131101214348641075724125937104678181834550075737530171967\
19483928082851983354524088572282360138863463335147280, 1809120323226853908457\
64282717490596227686244465905889199193174912857417830708611746512750122242497\
630342486706250634340600757984, 684522851405193582146709793261113277713113294\
18840970280042755101090092660563043817563279722933637619238268358697342619822\
68125184, 2596114127969062035013064472351975780871381696814152588965002472638\
12015794515706856429883110910987575745101615023579755622359050040, 9868591166\
95459130381965462645653884160025220878325211090252398079597042897061197693777\
0446226169076844516596566119267738429543254784, 37597837841732357232245973633\
31773904770191740943918534477102131687349505235675218557668361596476218083999\
66017135286414919636572208904, 1435582844221854933687429571706223052211414874\
70137886637146497111499151124483211507112858932774314374038005986515289091610\
98197292846864, 5493298466147870330939429093588568488284660021088855783846088\
54758078964011629202984929249409830311156224479514267145996409945783991475144}\
}, {b[6], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157914507, 147264181771, 2282170099110, 37645808955616, 
   658502885314306, 12172470348212442, 237031945376636364, 
   4848005266941905700, 103858798394423428839, 2324373171564518101029, 
   54208076554672769179758, 1314263240217480547628556, 
   33050363740641162888813000, 860225725962748999644047556, 
   23126533429544346613185530856, 640979624696563077017851152576, 
   18282755048824250032750606966887, 535778237085212725313668069540455, 
   16106813164035878218750909599029712, 496022235697628472468650891146191792, 
   15627644174985184648613692068770769912, 
   503112939497158170272011180656709902744, 
   16532454819738756301519535323991109725520, 
   553946024976458688183600975824705691009144, 
   18908142574302120281964136025284397740867014, 
   656910384297603910615210978967428485034154922, 
   23210911129388244978630227271328535935213082340, 
   833461719460125245555835778028378338001846324880, 
   30394026822845755967669121751994576256912719388120, 
   1124922152942563818991499065472136687431170881949080, 
   42230832146588621431177798230180311254355284157513744, 
   1607192914052541207587434628454075118231859854079476340, 
   61974236045367526915294582493347341062912479080634166550, 
   2420174510518897181825366272307563431801448061098952893730, 
   95669763096383715748011291333795768882917623149069127412900, 
   3826546261491546260675727411489190132976104354121224864008768, 
   154798161003060970777322035952166550704652049657979852485247788, 
   6331158496623376936097425366019692288131801707427417801183933500, 
   261697791325853417761475951810806223116575418590343746969848399688, 
   10928626032987981663983342383061242082977517430532888678731343432788, 
   460931596080503487348304246289848361762276412682878549148107760738053, 
   19628026423559169747808414487628957776288610815391519357064534922120511, 
   843638577420434298950630047981723214181641003477074885094824183794766590, 
   36589155912946756067205077910538920116809749803854634190464173382117100036\
, 
   1600835657269111673570013368041937095877178941942212364254599439879590369876\
, 
   70636160869554193021270596393372545903230757127592206123900231503217427093\
416, 314257747840171062473193600341458223330494449080408563291286800759298557\
1018112, 14093561722063008513694326933832434828036120621106427998763556844342\
2645452064360, 63699071731677758043694787356742145444463078255296278606824593\
86728552260756096087, 2900874181335550027143590318372530464877513839742989729\
16961257254791451622788889647, 1330815729498750451344322397374521540361151017\
7901440327383246414107035643667894052856, 61491303458226369516618180722288239\
1694848833792643641989398259874897226808969199554528, 28611011278388637457182\
329383441087573109932547358095844951492632771485118616648859185480, 134028376\
12336298713110551142030948774350854681391378689806177787805229378982676600268\
04488, 6320155642063769003342670907431137717819175551897664673565360780341822\
0819597490085692837808, 29995262095713209296904221564367821229718177625669790\
72479975131013608314896885472980834154208, 1432519792868069434109815034264394\
48351049206174960039444058684453615163296320096738060659650140, 6883408860913\
79346314973752235268707879942997998073866489914478328901173070447198485756445\
2300260, 33273300772627926523538291816020813367767456198121199330705997167430\
8155199225233465807051300751480, 16177612123091469233195944676806162165632037\
064421715005174815144269151661994253558764882750741173600, 791039712874401352\
79242727948590597704200402165345372046260203564186613405139709039516843811022\
6705920, 38894554085411657534713650541985534917424219366495987414185893450695\
228644532570459796915133453621831232, 192277882910107371717758320621976645115\
8705276182164650894079311426742055998402103690783860003155043302400, 95557605\
16966787633836199498108257399728141601147623857821068967437355638998443737595\
1612008457220697539032, 47735758533299397199271497956102712680899241890984294\
49064674920799597471696830676938553875556184897107277532, 2396702353321437238\
16497616848473519240704592536365746055511292199934755313279036678290409650320\
379478358159972, 120927996949542203021416493383536296361307086504477110708352\
17772531794463537585367095706897477959458445942977664, 6131045266280543455347\
83779784638247701404163536397155324591285157121546706373588367469759402866966\
134371826467360, 312313737489728315074757685434146678187413543264018587553005\
27786161874592850289575058870142950253725543988847258064, 1598277010694408615\
05814152885182375142523562120478488268256622554969438488263315691122769670311\
9847747143709296001424, 82162634121124648810469182752733025550804735668237009\
825336899001295069765115031945757547776724838142931490579527920864, 424244582\
42523470418408701868652046323361660429896608271884075479283658068490217635552\
25101090396339547092642037084224608, 2200075255965620187940111485063339064452\
90238603207675658098907406690161680860696306089402735318159482840870835668302\
264090, 114577394742115893158148857634172057529885213775639106658559318790177\
80192728337585770834937992420922480545214928567484005158, 5991873413797856205\
24743480289836225001227078898422024849832522666435995120702710308978666349858\
414685107587976077558344976948, 314624010870972091148071565440636131933064504\
25151045851700953001781362098919202152359920733249480405257753745608430083051\
340304, 165863575859865086235821918724148751089658787649596568421682392903446\
9893508987633857818642923740183798721731289648791574509877944, 87782018432754\
40989171332207611687362235796115036454119443367663886413702150477303250102561\
1829034041414617608991956737639116959080, 46636071122905740928616706301579556\
94698295473065839641391974522417653666381264203163217292092165174796520871792\
895897403167323886864, 248695351514622193025758322602929471716457165949373048\
98844954368296243417783370902353204666034572830090456246224267883506898246417\
7004, 13311013070718914882177397584314117477733914408006488822331343688079759\
590344381174790471635958437198275880924381325671972757980517806178, 715025624\
39383298396877692273158701656476910104717649805030559695536154207132295304995\
6207122481829881757199920577038161559097842034526398, 38545115915416208263310\
27604655291854118492495060634222137248758786736056824804374026553716188712381\
7592069465567926443213606907352522792440, 20850928748383253668717016143172792\
22772990595932558705524162346910170045984752181166239976916754049451807742398\
088342074735118558650541247328, 113177893462894993642564965109701171488286265\
01544000888236829627846900519692902307529301441084511786722918241059041935035\
8646035515536892741448, 61638292601095008735759690385560969854393165991801435\
95018413397817259080823792176371188518280068901284148358324389705834571062318\
071916886411400, 336795109455064355120809732134279061442106684181251035078358\
19485067314195188740002989022815870353770877241340104134444164895618769089900\
4620048944}}, {c[6], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 
   60222844, 752587764, 10157809909, 147255018357, 2281672060530, 
   37624128514392, 657670228917422, 12142845824927454, 236027471009829488, 
   4814960157172131430, 102791343795501660408, 2290232773274587543523, 
   53120562001948228249604, 1279611912573214906758456, 
   31942453624792546688918550, 824595478322292392751646806, 
   21971926095229738661819857056, 603228558898428979110215192076, 
   17036132237797730256519684251187, 494170851033612315984674090107980, 
   14702493519354740263131036541337112, 448072822410819011977450503492170592, 
   13970999574977569950210922515375740772, 
   445187745140624945685396342784248839844, 
   14482585181588449769333455729329016894920, 
   480527432062780153597408709236937056257144, 
   16246897436182090553793256780176356857502964, 
   559294042502707740190617371011114772024498892, 
   19587945041024211062103487494820659590705110920, 
   697428879909680419854217848811715209195394470080, 
   25227657139152294665698171810705583369065427610750, 
   926492445974139226702336176515201475936837439088310, 
   34525007032536271047467891238574569401969362934213304, 
   1304689370894433441830386720176283738229044406355537960, 
   49972466376092411251206250276555778557681818703688817450, 
   1939040271320484557452585573133511879504595382917867470450, 
   76185011824418081995197054378503761849033559307941525985620, 
   3029594430396338472629127349725098442301293721916346602950992, 
   121884291934842877013505786912475140639631772928481008577233348, 
   4958896418933400211908837573639453387850621864484309805041514500, 
   203953508974470799589450406870910048054583065234023144106673968848, 
   8476749954362494642300298108008757669277963740055923708863946373298, 
   355902176963146161835340998295941332236072435537091758748836042110638, 
   15090142634479862736844209371558800326063709139436385425982089047728191, 
   645925834578406472068147575454009950960227764412003688342735470364974340, 
   27904236921113379839470679634242637171339524248001100141115415011117906416\
, 
   1216279528450572194849434533320075556316899860809219012113644160154951957356\
, 
   53475589037084551551437239068758131188585792894602616875663936514440070030\
876, 237096502352018570611580095732185122182420939724207422900991923968358325\
0510592, 10598283225257880598305743791066478366975635890970431739704150158439\
9876414907260, 47751253408591982492167966814424918765285919847501972577518083\
81844835331506519717, 2168080378779204730762275471554758272776686418191636422\
89771765626679808738765051402, 9917767874382397586338620718204252808925094940\
185404900082101487035428578452731463768, 456994497223360357396787051941451856\
378538668209476137708359946824290078189056362784192, 212070702604209025928916\
26230507514592443705598916165727588545761923955858882717784547040, 9909249002\
70245295947578983883893930104107537614059292469179280144598490988928500063934\
112, 466135475183710321433408965992558878426158159156841410191123287286555827\
65462712015979770112, 2207084835959702758368111149701532626786799721545165025\
903205258401665678391390296361412917792, 105169163623356836859762026628919270\
912536841442429099166020291252667428897939111468634759681768, 504254992312597\
03913327558807608480105961842468263742815646252880110119232976373302563637110\
85880, 2432410773452172029865327018269867171639216580758604814915006964809015\
85544899692293189674985003168, 1180276103520023356643440385800675065284327550\
7571340319098127508252297618821328522195838035036691648, 57600699128896088521\
16237138513448332618870664636713229784743238539495991318728260794248379880156\
37708, 2826891129191138560785394020440456275280782046695889268246370633818524\
6068745614820531470392308559373052, 13949849269763568097026934333210686535042\
81253886728618289236223712577021944526080538427212750080726652400, 6920747983\
66768247159021206835177793782326040928472141404680700653192693562412002429058\
01757111013767842352, 3451481876022753137575358995580938532168092364156520924\
061154886600476423626179422122330710341107831018155452, 173011525368420278116\
42617262064526389905345084318349076091336039578618652161302468032363689028062\
3682918404432, 87158746030780224957126831356668479271800641550853520658565227\
20900379779702823791876106570124625858772368134464, 4412297087103451579340740\
42093222749735536446642787222838904926443135135938784089270685566045732404976\
963293044160, 224434347442208098278181431690086847394603411867487388514342478\
69785064782750112214826021658609940083210864147804664, 1146936114044824955228\
08524072999879772357200385673953282399808273189205627796590259490437645741309\
9265163811762716024, 58880363485597241664612298980480147015550437661104789981\
845277698078284132735025629646200349843508474922575401464298064, 303627099774\
81359983599219058887356072866280014076639114396202615925224152954351573788244\
41883210860861845494390834879448, 1572563476264353447394709590414136835347603\
99191639901007545649435265900923896889261982973414174043175680519893896106771\
640, 817962813022745897709109185969976661071109994229071984226908195645837957\
8566176585698623551234433266834132777913933372931148, 42724601977277870801776\
64636868088776797478276791672180721716995542194860753473128333497646042396990\
30422108322080520521233888, 2240805440642555179161830177659685992440432074710\
36581190579288774844214159000841841533261107135347869998807411382837251245403\
84, 1179982734444333454580825509117378698019014435305337574383047837624482539\
378657189008796231942216752498175996650321313811498152150, 623817213994576963\
81837751102017511256230390564957818373346118576843807874278178838552421239980\
499229885189495028349449213761662510, 331066423328548535363771931395718541199\
83600946343974323820098396464417964299698079456860790843701160217082332707322\
94215305060135360, 1763664187070756294987437144678382399256954915175849986870\
31715223869670593727118498454285440860408363778947710555417021449448969515080\
, 943034336008498077182769145626603357166259471433721881239462571664969571186\
1912385595995908809377396546161842827273851265357096183031394, 50607953631268\
17140756300348448009516324098353299947017779933160133547470796151279119419574\
12191743547614527778681699480591689922567100196, 2725583062320368283491426923\
93846311208757588734400897883043740823826164997830488572515635613145111953327\
95621498502463618148077833362490920, 1473058589121543751750475140748902843919\
08839750715577446172149292704270924753510637551558794894047924900075353738711\
6958423067455316774322176, 79886241253421648447727993342339015228376534130391\
51793905011577595587585683207755732548332035916176649721590990519289318686229\
2152282557073536, 43469789660417024880592289389559061975602666325499546959838\
91162065587927949738480578613567561618866591379786803219760933165801253363848\
171642176, 237322909323138332906149349015216171009484799106624592946213486379\
73389130016858689179737337096208937135863180308095327398531161324053265463674\
1984}}, {d[6], {0, 1, 1, 6, 22, 131, 837, 6433, 55892, 548370, 5980772, 
   71826590, 940910184, 13335581935, 203007925568, 3298059152784, 
   56857014515648, 1034952498485174, 19804190937791058, 396833839534435772, 
   8298195265340537276, 180533070856633858272, 4075168170733166665675, 
   95211632171482701636467, 2297396592717685466809716, 
   57137443459038713668954750, 1462048139786325116647309116, 
   38427807322856339396811895266, 1035907827624587799626952460596, 
   28601650597701162778034245817487, 807805406046178947373270304562036, 
   23311079832511183792531832371797252, 686579611471317027880293604380331008, 
   20618632934055260639789055892945060932, 
   630765793294275786951268285460715030180, 
   19640060635642101657430422681690130365672, 
   621923120548541659994852522981143176096600, 
   20013628767365663464633280815427664356696424, 
   654044882480608883272340323769481144624874620, 
   21691948204533972446245673261797352357844204228, 
   729681513901738940525671578543254327364102797808, 
   24880705146364439571603802476048072291598513172088, 
   859512772118545205291429992536971932756929058689072, 
   30066428072937052694286637360353384374215868731969008, 
   1064494574610775023912725457402547129393816824270210032, 
   38127751651478643491972095263904594537275410666984735952, 
   1380988169001752361857329465421227143678833926811099470112, 
   50560889750892083525508476412361684248990972563431025904848, 
   1870465805220186977979868799921459234929080037761664645982592, 
   69893723624016538657365998847182520342527555952452695584103156, 
   2637126994267806113081032015211946736800676581327457469954511740, 
   100435451697694213374326803008797192712743628486429050873648525256, 
   3859862768960497683796271393953684612706572038735729851187126785256, 
   149643484591664136878458584689837186524324828572026759726801024821836, 
   5850908720052105540393756709004064118089661137741161399759685333027207, 
   230649543152606868882642002533062519122036872600032682493021632336959771, 
   9165058631053733070235450927076045748308620837612357042393732280585462772, 
   36699990082497745149344703708690867494930797111955081654148096324165976387\
8, 
   14806217941231099022571589044567181687263572192042577185401387441233759017\
052, 601691311913764133343396593057632144879488859913347334518652236954932455\
407830, 246242432207016822993414996461157440163977551133268574535630317753608\
34141164012, 1014667386469797664715141149755968659797400876089221961291087214\
580375629427194125, 420893310328624993797089457904448968550526592250087849106\
68598817692472295064863124, 1757224488477730903797240402716039240402414267964\
193931108366821050877028822299389420, 738264697516752745673970079890418650880\
32537109833720499810487736116195193323690166528, 3120703250032227479155092170\
379292321820636439862592234784616931790288663910069907251116, 132701928276965\
606926820715045789507503611507850594014031824472170500135684207859594525548, 
   56756823671600703260583556833235422126510683544201292340947461428977129347\
63387659006961768, 2441233943235584110558684848383489905579613589512181220593\
56208468657580972181243170692863688, 1055815673819227421436495099139379651402\
6343129576880892332297702763685197872453570557673953852, 45908545005743326619\
6250419342102497868915686058446059199255678608598281991653275339348811330924, 
   20066299558630024579781011962530013603522383272397572394462520989770469169\
368119709976811389013292, 881562662129922956515201514092814967286256483054339\
377863687949021410757338848130523102814715613104, 389221732368166986191272212\
10929462803585087424409747341364717675277243441215561284936229873403142392, 1\
72681893873367457638948771586817742988495823756301489017570436430320054190424\
7561807835944962164140016, 76975418257719890695364661826336519396473894965670\
172577579950560841619329708932138958632199395984200280, 344718294886027172803\
18639092465257782882316535446190266208252291552153571880943465788276837519345\
06506816, 1550732251137081436101741995869640774244938798654029815782796631265\
32467355434830940698324306828672134725116, 7006874320667397118851911163895882\
048910557340686003614424238597393613363485429986249883992037032939867668096, 
   31796785582651517618186233943523007112309420490512519803319872640703956207\
8994513161717558694644914316405864992, 14490098169734361881247224209805832560\
757549529208623079642137384981076925611437481934331951336640598240326328576, 
   66305248234213118737833173425634259474570580533088118279549303478461738613\
9170667846551253083631364738782228547032, 30463061619452552460660256100251180\
25158336778965780539355484664331637131306950299413146245350460461838985712267\
8408, 14051094256990691304700054285441748126091714963819830712686301695842950\
35487267041615355112561564815091243738408318512, 6506101323520555023065488869\
98018924793090427425374295292343832532315810535972645037919070074202221425722\
23439987197680, 3023917090593664346966257535478021276928159210451899778860115\
986844050802889868585134968078022876951235362640597954409832, 141066130626796\
02086311096470958003055437206616492978949568348318714880721229411965966430019\
5123881666910643488529617040500, 66045915706241657220112463434304733761810212\
16601099015159622510878586281903737041905393138735641394387007358255229342272\
484, 310318076314252977701453312604312764328194887840674398231838087619582089\
598041139958904821533875256589593414067066041234601520, 146310210485507352963\
10350319012543692991665983904775088654062604190344013159624428838571159563893\
410335229978634281692107862408, 692178586800344356557011548812853292545287660\
85735389254660168685666558680471610115523538223100284752336135394002042657588\
2512080, 32855499797503769233969801096956112585850203675418297662238969853744\
236025037149256367228895901780958543912063752765917874972784808, 156464458076\
03498698313847752597414399298202763360756017964959349691635413169141811915260\
27541520162329495660363244035051727438888656, 7475034189781497157559729590610\
58695536531482192298834841579459019555717092466040943222227244400099216713175\
90911400032302510704567708, 3582395229105809669556254142198685583078112063459\
24409781834686694159373263494994711440955070560375312308759994636983108239671\
4437059632, 17221476998694512163634305487341310481082191683378587877694614370\
4624212659486259998778381074857832677113299396463054733529903669171409520, 83\
03828710348147338817510003087292885565886435033276498454457483618560805465951\
026140018614653243804834784738850802945383086118602254045952, 401580562895875\
21230789883702995710477702972414740415861954967784259532257116816210899985087\
1558420309994754043790300255276363683741520249072, 19477321212192919176371527\
32607621310739130717418444138565717202495469258530034846059146845575521928168\
0271257432303015171157490014369427680112, 94738085493927936417660815760482461\
65835877543429290793989482890357685748065168512437799619005767851923997234074\
38441498820251693532245430658336}}, 
 {e[6], {0, 1, 1, 5, 17, 90, 542, 3962, 33554, 324489, 3520885, 42300709, 
   556530474, 7945317484, 122145525208, 2008827010000, 35143981009968, 
   650823418292158, 12702789216958134, 260312530605080830, 
   5581746387384059995, 124852928362709965670, 2905287944369320602950, 
   70156074459697787822106, 1754088604961544861695586, 
   45316938085156714567906475, 1207487290550199473217524511, 
   33126558430203619673599843911, 934246427776445740242822544890, 
   27046547983160068084972491222972, 802693850485579969260244064864640, 
   24391679831433119652281094485708472, 758040436849658011065704827404274992, 
   24068140811466028919017390250834543484, 
   779946675527490582555494744639910056844, 
   25772780730701453856361006479437735668860, 
   867680716835064611116780263511428629046564, 
   29738111259243755160926066778233897283856104, 
   1036802782211341991881625691271896475606536408, 
   36745407905033628990854428525101276868675770312, 
   1322962495819651676296781818007596433126947673640, 
   48357074499679557367164647105535024011382213121092, 
   1793439639374336656143335505881626366586895703791092, 
   67451022172970333753015313543680663034235656594925044, 
   2571221761478662933239253696782143167822402279622887496, 
   99294777655635917340484934654288884922525059177539364080, 
   3882820689881917355215251743596456231108941935139949835296, 
   153677828135500562900192035174594339670902056895921138934656, 
   6153708306439856239883849032501823130869318821982788866233536, 
   249202590399423338223653925363208241701442363339358936338610348, 
   10202226148815981762475267357008192235964559483659199770443271900, 
   422093786710339527945494776553545576703671475416306983594163991148, 
   17641967371946214800728861604689579999493645433693558863433898588423, 
   744678131698398952583735112321137797614762615948184905070688747598510, 
   31735096679672506062451082855555525675673337048978405771167481219498326, 
   1365001118282130076975100514295852153453806104177546310993954813272479770, 
   59241533307463545815397219890273888789229123224839567340788340448874733226\
, 
   2593601801299565087922660331760079350694167175356298326102885730521087881011\
, 114512477042169478802797019793633844360140470247046509711838639258084729984\
647, 509763162340328794191427187685339130828716044218705164867015643804278919\
5022047, 22874331841147860871243595580817184986051649856833726840778707023534\
1017793378130, 10344159996704444644245835923002415533089015319706668933668182\
714594922475092041132, 471319567153090978181742326078819519118555314335027131\
950490515815461910986763939152, 216331405936010181298256414655117262716674271\
00261438875369308121497998988816428379560, 1000049756506850127265959472879609\
053715618469772217950690468785602491870984738227663712, 465520801316684203266\
13196282573325775221693432775936629801627155549493542352614137118880, 2181688\
78113785072373970327512041885971561808250640524805757931105099513437114868256\
5090432, 10292161559429645574174087643762096168599274412193869977170762287015\
7770525103019966950060672, 48866054995734089573596024262017591922651586441596\
36420509771670620885957823396083329847852992, 2334664248848963214094696525357\
57984146135854518827360581767716546836158257215238213784025598592, 1122251718\
58928923208776009832843538327467324263530953013309463698315596243000382435494\
00254884480, 5426746736966567699424838980471170428456182439919328637998617840\
63208396529478025662222068219196032, 2639425338302218964946383627391501507513\
4698741319316663595534505763037926562499345369352012570336832, 12910384024222\
73494132095572968825093226851899128155087292753231334468034277621969802425957\
844657791648, 634995217350253272324254598809969375026283744186948375697790761\
46800858253499104546540043497165162778912, 3140124650307670659104006231279092\
775750658290254772562952511919900417750341558395654222111638514907828000, 156\
10400832730751923910424351887259890444800637508200469771955366929879724268297\
0755241211901387788754235712, 78004457761945555416918011135589860345023765639\
94317398081553851887918137401630653173552562290238715233034112, 3917529266066\
94400135940512511514638439668933125511521080365560028992583028266808579581902\
464362217914853753600, 197716769200616869394074360767450898084773092078089398\
05606742179458342057807886452088688727829883680678137547264, 1002687940293843\
25116914406233272647879303561915090102180198726591930258942866146008511414904\
0871842915170980338880, 51089690592240291390851995043471251804811172306700070\
314450389661314010928967091419865083269028147122802540648979464, 261518011864\
54979069694167541963371918389907945469613809465661245984881790214281654364705\
76691426561076703657142481704, 1344707660589272565529414623705546041431521665\
08295262846823257932137047843349195637509083356623108285837508247073765128, 6\
94497277040364655688886539999243424137809380898257454367858351593705068839878\
2798789948334461361882748456228757754216668, 36023787937534691153612389545610\
55621599500217912818921191500335709996013212342833953798601154473452494507593\
47548476124920, 1876486273169900037240705764421164519599016546480839124316686\
9975467103361594319011345955793827018263610613252147976100058808, 98152376079\
94087927831414432645307504064728969334409311794116873949359350329693715920142\
32604064783014129353612640390469276488, 5154885656481052316134548175501874425\
70465911909795051677624548742066500937278848669133113997413976782466950151727\
11830395658152, 2718094419091400871010320133332769692132446003379306424065944\
892297864392938594244564579652549393186127922514146570154880234780860, 143880\
81171315994810296748605807625856758905185532032895717007261925066630592663711\
6477430848835673062890576491683312390581190091340, 76454074223368213806582353\
42979851594375611400546682972580729592874395918147901286109966432999586413669\
838767732025177912105082526700, 407779473310562805779886902837528566719295254\
74809343897326685183854900283754730651472151765952333491059514659047771924365\
7360485893640, 21829589106965648799999748076671879167173375502789087901786229\
864215759261750826181990417389807235711387588125112057727048272580013888688, 
   11728180587443323788803553785318003533548106334943267447162588452911542001\
74251901461969311736797139153622431089443572716502452657659532416, 6323403456\
82800670895350972296197083527511064244019902163134480454138303150534897094083\
20442017161961848388775807428784938466004529803301600, 3421191829160607293976\
05496505384156567476889741295495493466677507790819469496468669994675854906209\
7144710026252238286762527464668069688309056, 18573005011446511906747145257091\
08800541016347064660574550440236044718653072588997928848093416103068870542467\
07110398837583574718974335134503696, 1011667620370058144848358424767133903168\
42819140792597388110601779918067134263162983886688903486013404278040008098180\
51996535331171308509890672592, 5528634850448383954937416038907252604028114104\
39024815752114425711368321600212782819426674765701908794448596835091835459601\
197648988994448307230224}}, {a[7], {0, 1, 2, 9, 44, 265, 1854, 14833, 133495, 
   1334889, 14681355, 176098989, 2287073367, 31959308901, 477830881535, 
   7605276269865, 128268352831110, 2282730769628409, 42700829320787724, 
   836598057635512393, 17111042267033503010, 364263111962230858713, 
   8049065373649137078560, 184155322799586338684457, 
   4352565065568894992745852, 106054837077339540848664025, 
   2659024195689136738044853102, 68481874883084508813697419249, 
   1808883978514651005891870513868, 48933482946651678492577517737793, 
   1353919419289865899984105308647430, 38269119304612438611971666030107913, 
   1103805627984667248640934592877214536, 
   32455045338559834020593189159653848585, 
   971869450590589969618964831661004988458, 
   29613557568899268932465523255515781795985, 
   917441282092908998498102282737915811116308, 
   28876446126565906464264124516811647136568849, 
   922745683853696230006900387804585579873986822, 
   29916338317970322321469424286956328051866417145, 
   983460151644214012891810278972989565408008132205, 
   32762547368976750817788233109951121993342701708545, 
   1105445135823451404266297848557922678622920864178517, 
   37758574407073193198542821143509463916356412665932317, 
   1304986704868844881017005240780541003914457789575060253, 
   45615654223718591657786391625750983848730877153624193445, 
   1611963966499501654202398035059428862361943161887127902673, 
   57564780415375952994550730228422408506152948380120158021921, 
   2076607622974420213775844871997984572728552417550264339402518, 
   75647199026179997950510716853915108255685445327674325402864945, 
   2781794101675831564225331380314010252047345706036077578851348300, 
   103231283507181370701189372995106591593303148989856443480901131745, 
   3864732605440706538501686808208543850985504883785086512443555512850, 
   145922920488983739542026104972188847133453336345495087575993722214705, 
   5555252862629338239260352793869141580615802741890075898324011282484640, 
   213180014823203664528867417731382238095672948980565415209698777806176225, 
   8244094404406580669548415083736802099682065244710235822693638641948780865, 
   32121052513935194948986262113032158111274502484240311968189036961801710826\
5, 
   12606316220558853364335016127919912073430305747075144294005026982532695803\
505, 498246179403751438334315222826439492132680621197897349335127175687188782\
097285, 198274576755135861436532005322407058319483308473213651908989286849583\
46422287225, 7942756113961570766072679162675514200250585463321430114640250744\
98621192384201485, 3202389470437938657539928573428327455647212239160999048546\
6558872555736823600817605, 12992624412692139015013545713392446576820413096511\
18570497126274987227588525252465705, 5303515320104674808351793718419052281453\
9292917326104641039863992995482280753743811960, 21777223022814839545701162694\
54952221929755195629386274587490016643969306457497833733225, 8993802981646174\
0394609279854651849039739424029017178768163564179101417967819775009112410, 37\
35250278796577574260477744233709949226706405951025439848060338255100499738250\
181660079569, 155979463607860601237408456187818789483952676014683785770117281\
643241226452837464405025561284, 654824524255451919018952232722747494702858085\
2100254745517368487498318599298041785972465072657, 27633318600371670559262255\
1157282127519923274224340768607744764114462790293913731722221955041750, 11720\
19398705575598911591102972546816718715967537756499080559734450105470062592830\
5313274782578137, 49954589953141944037354845976277582574485679305817175567597\
8758479081860299321672388528664620908271, 21394496534026952597946022983185497\
740682651845317922166711114266946876161066988060736046603459535249, 920585191\
04090981833326910835628984356518867486206284030331103754462250919282705173785\
0141780494255331, 39793500828544281427052202815170667859597606674375869339241\
103625805708493759058024945426219061688815925, 172782329150448258376376168197\
5756209311826750955787600750217616873364220433422640818219453750140876546031, 
   75349425721166217846310058678022509437076806386657555450447995825383815032\
441972854861499936926191809338157}}, 
 {b[7], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282354940585, 37654974086176, 
   658904345011321, 12188757105729621, 237660979995875815, 
   4871542457203082940, 104722135663801022787, 2355671921436975519268, 
   55336240661458603569375, 1354871759669466850312692, 
   34514853371216308317488175, 913272684037897364665845337, 
   25060132722492724199005308222, 712009319580514679972577298102, 
   20915268055631559154822611349714, 634300587232165403170743043269060, 
   19832622978211025683989273004622119, 638466946555115686311013005340224544, 
   21135391261400296851373473825717128199, 
   718550406419681052406117016923391699263, 
   25058930475788517618350328025784178006490, 
   895430702712867523969196098858149175828338, 
   32748736493378836372038861555725510126797822, 
   1224623837355480566482243539029759166421405870, 
   46777019992538967879070593503393672022541822794, 
   1823406880209578624657415049890400200034453981360, 
   72473344461355245317514987804783089218249633209690, 
   2934684692284212325031092379195122451536683197347590, 
   120975984315373962438293269453494159489792863377058670, 
   5073153127401567887825151396467776543910074481073820868, 
   216273662427672528866692415506772525031734579153969140470, 
   9366988917936005406607567671846460051622280330769139183546, 
   411915216359306316497792360760021035389632165813337814350983, 
   18381611974033588566909137352172340582044692161305243626784992, 
   831952131947798829134400927087367782808432937178070094525443127, 
   38171270820474718628604582816443141497566572794690244250976812575, 
   1774579443012969760901039574797388788595731520806852187736155730002, 
   83557095095087487982884612085350922024397636764639366390380750846862, 
   3983083383779025041940462892926022696177802302958216879290738993676742, 
   192146528999121983301508276626975483759001514356715127031342542322619064, 
   9376930546374189152126719031811140550669676312617652570593195243395533260, 
   46275394876031244144043509008086404627512043372037910367939571557525276098\
4, 
   23086326002724488716655658740233080161445649069155658679071604909771407186\
764, 116395419079116679626826965918495168425713455034046706918199950609358487\
3349504, 59287216835864781071060322231304056107054547740882924502763681364181\
195128635998, 305003088011375863160337965313010821307118424838772516202046279\
3291653609633932340, 15843277070017753888914730723590526099720835080054188663\
7255394171196023584622864238, 83074617743032163259216397435482816502520076172\
96421630223149929078499058612617446932, 4396065637652035012061308123887996735\
46628126125158975295526154535809138283679663484075, 2347075495811315159633082\
7837581657728832704699137213335561207606223023515392469271676224, 12640259448\
88940397289825162596352170545949936358162257151087786946964789538718056446483\
435, 686521311401299754685531017205599401622454267472425464676946677088155609\
41990221368055899435, 3759482736621933834821640198099775048114557975902833817\
275571475690705522017152124420310792450, 207533767842594795484378284899612388\
232100434241780766164929101681125018930653220089009647059010, 115464918371136\
67241189996662622565170169125732681813726810083340579832007996049449123815377\
183382, 647335145765298122444196329021598394868922464157943812941406204597731\
581240175461180683472108580970, 365633928878346559490046531839100205606715419\
03074278817057141651997368204592365277073607719661444198, 2080296247705121277\
58174288057407138172414187179346198033278322228148915196525012489178572100987\
4938808, 11920411907477560816216938237590847953013471245085028856690296883313\
0250645534424526878010224629164326118, 68781766834757444339294790530340738888\
02583270099373643480792304522192783295966581119113439539819820630190, 3995788\
39374223845380166108740091524102469647609732582737196361570139321847593037775\
808479786731630376091800, 233674970260607580676780556118090852721472807027253\
26919678864745888767490643578981910960448248334013212512340, 1375429091240920\
75886362228085928402292807470351017519712923500124663774905344886314516431794\
8210258134224776000, 81473879833927558550553907271227135322349292035963064183\
995265399857576956999743751551592908014112650573527172420, 485615698904271405\
91411470895325062136647979476910109788319411701560205229960901484020517011972\
93342792416180274315}}, {c[7], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 
   499194, 5238370, 60222844, 752587764, 10157945044, 147267180508, 
   2282353141035, 37654762955832, 658889370218907, 12187921684113162, 
   237620435402638589, 4869740321830527440, 104646520484691888549, 
   2352618374495015803088, 55215996758662457705141, 
   1350211721928611677832202, 34335921928269712029452425, 
   906431907175288322892895507, 24798756734512549620544153602, 
   702000036427667594820076271377, 20530261466370079647519207004624, 
   619400202115764817244277399188085, 19251640733626984275011242178167279, 
   615621027769678305547097280774257704, 
   20228658979060097813538675725764837359, 
   682205868317771939641485592104328816873, 
   23586989589845287476353620288647494398540, 
   835177084133777511872335600290434421462810, 
   30255138627687752384782569433710178052188912, 
   1120273132616135394275575648554208897474590886, 
   42360934194440004247706667132933664563380844852, 
   1634400081333884255755866998405589939876349847080, 
   64292069413204836993280146416783702873234605615732, 
   2576540053072448795062725471672788208529940110177254, 
   105120951480375788771653932541681497647990732259822738, 
   4363389583868807272508661515218445633335381039565392656, 
   184147723707542142257486213046864111615421019529833796330, 
   7896898790925394499198446996296409057351041783761658187772, 
   343913098256554022494219055980554316880039399742273899318525, 
   15202318237514596258679434416904564165968422136921140666455056, 
   681740361728680940724577218919339078897476439299764628441161597, 
   31000357161939734725403709261171569287870302850707273363623295275, 
   1428742160997774160107558165143198361437213853930979858239673859172, 
   66710058942996657480983194145934392053076735328822181497852606379932, 
   3154271981211746198903991809524429926021219255756995546773389359375412, 
   150975328049990952531910208161425375224303753180575923998983752499397994, 
   7312209400117476892226980419313748304111296474386249918159016292530630760, 
   35823778870416859240934561973358247790106714284571865476237995705597363239\
4, 
   17747033329691537012704471970282357262620623381400712025671618355880746834\
224, 888730048995431661579610841702285381998111231167468371951590686516219896\
124264, 449746829315490223184505583512482615528272871182701007587211924818046\
43884434258, 2299274528788181322792462204390663836114679975446954899484515023\
531126563285985090, 118717272362543775450377514424802493947663982236179417087\
112633622739464830009622234, 618897164173989287886447513815624182906073453532\
4370383915780305695471899738675190160, 32567968215559276161697166607912410197\
3824318844606987366252878039791437743205466215587, 17295024880157340728388547\
841901704046789802143428619024919949308489828644235834427300784, 926627640633\
14244456338882930781077255366468273174843922943920075968885398826622542867587\
5, 50077449885095019383462062901262566514019568359759627907139284190006930308\
456402525953897203, 272920005256042831626601427514379501795764848539313293285\
9987156901050166741929498875983748306, 14996565692504904077630441087112916026\
3089730747115741854795918141770274816617192738966010952362, 83065781396247104\
60967342782546372715349762766219460753637908217462218558123821500120501812674\
454, 463703511760150345180726765838153566924165932838112349542129195913318348\
257044323228002855738874450, 260833698475832691121753190629993561292051202495\
40738158348415081135492678631684137720970761427949822, 1478128995082503731449\
98231419739216050223939483010938218327951592501554642067934389737078467369706\
1648, 84374153100163387297358486789235799314991398686763365807770330991529799\
530603357341448541328233658733390, 485043685950803761484813020154029755742246\
0670556702247099193834423875914858787343427206867466979526641050, 28077286219\
95308438184847171627923158617677757531175690499369212462482840089043474129393\
09723296911848952400, 1636301210934566576211916591205788609537658141713229036\
8425552095627397574737233074737802821991902457761338160, 95992788674703604903\
96752139210808432617647832644348696540215946609195382639105866956445655499357\
74552648804800, 5667830527779676709581211788007418016351815698332711287739418\
1045112529796846729331199471188804629615895766681280, 33677187834364916449961\
52463063373448400784961576582733609258856938237608209478485038471112154403399\
172326205099785}}, {d[7], {0, 1, 1, 6, 22, 130, 823, 6223, 52958, 506475, 
   5368160, 62561972, 795709272, 10975604822, 163263086525, 2605674726375, 
   44410723895444, 804824023089959, 15445448965009557, 312716675117557358, 
   6656345342320514795, 148475233947460162512, 3460319712359562268337, 
   84030983899812922639337, 2120998994626375258725242, 
   55517318201883249201105125, 1503825139707027523059219637, 
   42074377390374527954675484612, 1213750631727573938970597879547, 
   36044150030127794418386581237864, 1100250475121574318389660567420010, 
   34475270072050290524204540486123521, 
   1107479808841360853498858541508954696, 
   36430818418282885939358118478245779041, 
   1225846777110383159592668195522479662625, 
   42150185791543035830122764538424621293670, 
   1479620498965770753028046137728388894996104, 
   52979408990407474124207826186231197976667454, 
   1933359669855829803914967078789709185040496963, 
   71850892654738940708667133809348136571582219199, 
   2717385700132376148268860034614973047544152172430, 
   104513983911846534366458073023561096196483829947371, 
   4085292561329672792106623896131661183727042057372186, 
   162194120476932679660539281870247872177765616460002188, 
   6536758665620378982428387625294438933620434387928209374, 
   267282787334079306617989496849078707869756635449870743990, 
   11082534889083785867317648664579636391696523532412788678193, 
   465754283543485949194629060370876693149053809082989957197003, 
   19830111827192157440767130688901337350793766659694162899420172, 
   854978227198773745892825859316094769001791020837283248129454363, 
   37313586361428635525566765248912626095584476414571202848480623625, 
   1647745895431536873074342989618104785869552522449523901079303730878, 
   73597367951297521849325559805533600501457859908572903882930626423028, 
   3323749765467822076107182083561930938064610948129692530365248394160658, 
   151719275154018013606539747042990640489167870081539851755090051347706321, 
   6997755802855855308926342134009634182841078876283883807252365837030437065, 
   32602276904714446120830279524099030385200365863007671895808735316440800737\
4, 
   15338388145220091462777783889102304808745655460923736140671726026097437849\
549, 728502929552958583051049608674753739900891085138779998589189752300119579\
401534, 349208745499670825580570230404456829946999810876352684827282315807813\
32599722760, 1688995877599644158554121635878548598677686218968221654886719505\
941323015489816730, 824050619814182573314275868878516544759501189646482608285\
28132446891630081037630246, 4054689670559277394788823779787200046170346596540\
850218331421421799593134979647832671, 201159522790885426021829025712392440517\
136428889908735201729945693807711990997651041717, 100602232151362999833761890\
81108655051392799140099323010795683910080889610946098919266096, 5070692218910\
92185546693981276067870079832225749980587908054814618471829173922020878102645\
, 257532260241640277282642410368790652465356414746067624444930044589356693082\
42436092788259869, 1317699294881028268105416253555961414137355843695164254480\
871787883210713855325253674228874254, 679109830902416538735999234111104668117\
75992264441995844292492368844068105885298077855835415822, 3524719398023545469\
41875760799804891041466806710367996005728942558251507912335131459374594296986\
6, 18420211210300286015554859923327269157536348170346287676338731548127306483\
9428312731206567320961235, 96912019842024342365581016672366327057568191953931\
94057897347075617946650338543686599773855718409067, 5132202088360783830031091\
86244643327897880241673612052810542394865092871000424645782270698520207062182\
, 273530335069947526783885299738224337796075805477554369369032116065102542772\
49387940158331129996726631863, 1466958579988425502952164464639427068672994598\
339697534550802733806129485843084721346549254783565825446592, 791549432290005\
11428034139487165805218390989291406133671372501052973491562346703237884228929\
175042435024500, 429660533004286886822459287985026071435598959873429300490850\
3594387847284920288199341257922663769510265661032, 23458572204921147638169824\
77899113638999138588959300651135765606161913991169329236999749671818639096978\
04072182, 1288100688852586030263276978858940501628917868191753680411985948909\
7136252694083510813874539219649218424222708557, 71123888320422533758776382237\
25283907494259452352699694739341873773712191570527506430436100463147087546815\
03563659}}, {e[7], {0, 1, 1, 5, 16, 80, 436, 2877, 21828, 189877, 1865175, 
   20468437, 248376198, 3303397123, 47785692843, 746841034620, 
   12538089887528, 224955746518560, 4294093811333388, 86859002770470072, 
   1855099612560598420, 41698660497526383757, 983568210684097081912, 
   24280274429806686419710, 625760958825514179707192, 
   16799486331706578971628900, 468835945825856953037181592, 
   13575539332240815030080140332, 407136845483303097382136436730, 
   12625897250781087880060967243737, 404263096907123579311864744550210, 
   13345433881805051791963841782144477, 453623820810583243657266857867864288, 
   15856915327716224225230476483345516373, 
   569377711805266026308136892533948305013, 
   20978356087165380991619564604736502741025, 
   792301615275260075763238923939670542490968, 
   30643812298391877583702121388892414876549860, 
   1212655351155246909781851380193422462679945572, 
   49057536491679863425412740154424266569466025881, 
   2027214898091637058387150334399779758580247083940, 
   85504802351997865702643118163783092155373907151561, 
   3678463645760106449798257031456906498500124740027075, 
   161299346399260718919957141502734775129198582757165745, 
   7204586688828553349148905642328008794545658082903744918, 
   327589647544437410965288030869589922625986891030616494235, 
   15154562940852171212244924975891734768550430334699466211808, 
   712867243890194610158258370927926935168897667995428580425033, 
   34079818634506929747139716926900241203146835020697875298919512, 
   1654974962821455009448813221231668144975095170084046048143735165, 
   81598729467306305378711747357407083297842661390442920438497566925, 
   4082958312446375221850263350814168489269611788859811719822111791165, 
   207241511093119330110996268389392808929924255330306077460218022871060, 
   10666154303800053621404329767241763553500900079850732114420310508587680, 
   556410372324567375190125539961586860072333013775265036831066600641899080, 
   29408520627552183614214936922363992551614628248720920693420925625361097225\
, 
   1574284104842461088788531790988091126335690601965552859027510780740623248180\
, 
   85324350088033604993951320482241643500512780023130467495867282624384156951\
069, 468055153605115929154040175931368337085240967634515062644461557667387025\
8030067, 25978576987242852822177912892702938445878224322291832638761178684712\
4326902540989, 14584571515191471820811405866552989314186689161526052913097108\
179159673717935909250, 827947831561581786958673958355588643325834452940515128\
709841697378186723602712491549, 475137446559918767346684406846961524793720850\
03698957929144155046807489084441755710844, 2755645148478597959415766829017228\
351977171799156451626746699914601024917179379804089551, 161473157930137387337\
636153806685890722016349430221081544004574659664830395946394185010400, 955740\
42261695377200648921020392029793204345158343741654760493989547868379690873223\
07987775, 5712625637364115092720604415013006408484220425469324140662494026353\
76611911931493867106610335, 3447349112564759565538179466310958825759082680588\
5936464079029983819383867546781694434369858635, 20998566310152697365517822644\
30984986637937742313853749752136999757858987087109623326056070931424, 1290784\
04848467795345644841293487698699547974717178497889513558681954344108627813155\
932870113361484, 800543877700147251196410962166202137876200870823187642578116\
9954692158095932041201271141085955956820, 50083598041566321693788700535925096\
4142192025204377883434343217534278527472495562119374151403070139579, 31600867\
04629347801918957385590486802925013733370756768628322920999725763906275202245\
6402233034625418524, 20105401128404628585911366902758535145303512693084421424\
92224970783776246879960755082179430940216582205107, 1289604958664424971292245\
90529593179350613850850075670783958852850948204285609489637268445851793901560\
630321, 833783788835175952678688422793724903596284752219081972932622144314657\
2648972623081726650879429721779535206675, 54328551358874595924515472751261182\
0443120856706533937208701044864242337723484949295917763361432197289057746546, 
   35670424407693691117104239991875796665282261754735348307348416252050269619\
594140386746127662610526631613481284821, 235952057706762107572501211611240552\
42213676565098655534194995504762077449091842645971346637573869270112512758257\
55, 1572196011815544373197326192598930396591616533442924600783471038027316993\
90597759563781955664695244741935458559587986, 1055094247277020864763798144752\
05525876174854048611185286236325590794416233041258268723733038726928912234071\
35536135480, 7130397112046156977149579612969473175331737376828091977847891174\
34105109145226617262794831154020787244757163446973871806, 4851904976063363696\
46203298644165879838720162187574821323535721213487263196562880189828046390024\
73882503896468025942149578, 3323740022926792264252759402124791272978250259086\
931073070835755789820365611082942041028150205848748267724601983709146190006, 
   22919222564940105522298887579683229207508180073211896638126499715783471588\
3524703978676497830242499117803281753960498570739868, 15906491769146580475655\
88278282173888490363208196690569333867839146776219509308975227429733263440969\
2118726187306836099217263425, 11109535178220951184536097715699280616401063127\
04643242494788177787287287077112005948151749029412262787349421690382617514475\
138568, 780748574363128867517189779151273786798392827376552451157775503752262\
36450272970510794365508725495806181859454650869691288912460964, 5520377034136\
66949786286250508885979009768251259931906011018510232840112797970186403297508\
4983934343192668657136604668470253381506352, 39266155862024994661476221888316\
81922634552114997671370844091404639046007975419031339200711987976282004470598\
08190067117514957520777818, 2809386115194597652330455445477439600166030914566\
69988894380456387674947400713733751788382979292645957645406540389427093991762\
60199397570, 2021624710906114843759846481272753487997271293579294220258919392\
655499884571689229914452410382678545097568418839692769124570462981007066818, 
   14629843438655275615529305632474416514319292375906281443936420632673088908\
0425696337025856723015936629061311764840692198839679052481895593150, 10645942\
01518373244722323256713217434139458453933804155463137239633404606419302336242\
0303816606522084284476509729416629608762375049909058347499, 77891533205144103\
83239960710538489270241076059253630174638968779964671350693486280245962816995\
94176517621941537779237826221397876752935211968198, 5729487607499482602906355\
19492206952675173740973160329041899607084408273395266265190401023054652864505\
54627000554192025851330047431658481420869575, 4236619525528466345060485102556\
80601057820814101877170727824372439614045029428392145410194754759785028775651\
0070633342047951866559547882855396028288, 31489165719808962921763915544308733\
21924449235193411956926649244122993899629988982967338051362338981446660358239\
34860591296602937224590968823555692223, 2352349121849822500068424928476356386\
32941875069906958873740267225013024594673938583260188940802304702139375365601\
15909143668373537798617362611391672543, 1766051122553402662930653159933681418\
17686190918525277125023520183921320800245893847832875437811576162197851911526\
7647503593282645431619362984255145934771}}, 
 {a[8], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334960, 14684480, 
   176209924, 2290579728, 32062974541, 480779776862, 7687412829190, 
   130534264763936, 2345126356180972, 44425133610251544, 884602084268646784, 
   18461005188274588160, 402685443835389882622, 9157358088197093854244, 
   216585088459111829281543, 5315785767133549384058008, 
   135106581742818425248198150, 3548997513565205855286129308, 
   96175171030393472662573324116, 2684178729303617294962620201872, 
   77031161916377269520445442844137, 2269825869511167741471094880087670, 
   68580423443392609084504570631332612, 
   2121985605891494047039898297865885824, 
   67160189406623007728049649001837870688, 
   2171888130321420040472816244326430887360, 
   71693735704086696377006831867498605891240, 
   2413436291880870510274872595411314233720032, 
   82779322803904158007495658090837270516772004, 
   2890582103345449259883679893927689527137436088, 
   102682267271049754195317558648349522932497365686, 
   3708026800876360142391915166917055940096224866320, 
   136030911570978874088550551185355607207681214236172, 
   5066494587042891668839183704204292131956384325586424, 
   191468381975576722206426468699988484812765466563183168, 
   7337791913412975113258617688138110703791025217432439808, 
   285026831215628928475331529842355773237251888727438580170, 
   11216157355969129301922174931506720834194057354821108231964, 
   446928668704176305346455195748604046272211804007334443549628, 
   18025063685069360761947500307929173626937871152765017603271616, 
   735493278776007047674309856456762815160198078851654591320436336, 
   30350940627941587735864491832901715669418752252688608321121541600, 
   1266176174747738154998353217047721958427827330929687474435395175256, 
   53381379586657194923015058872427051148379588986404941084116112542112, 
   2273588506728872555311647266196950310512484293606772939392813196676804, 
   97795798199982840154722076792932442741127113269705426058506715013079864, 
   4246990325232871371568776109381586512338241535655599346379908429584497615, 
   18615204067982128759226391546906395469164456652451889511427349539428460018\
4, 
   82330040335550196901879922734596428108640410113719514273403650940498473692\
18, 3673134844443712052442417254256698868037918816072230492689346968167198213\
20116, 1652694574094735075618621428672330044035150814695459470942888539528408\
1256585620, 74975527089168426620492374637962006237872902748508955537225754247\
6726658653124880, 34285952894230776794552135773292218598816596215052792636934\
581313344524891441814189, 158010360601488384245318551272825407770953471127863\
9424102036520572682340903705886958, 73372696304519920907250649328741869989378\
303450094063209816830208391417252517465478176, 343220904421572218738412491939\
0911784875383634282202984547244326956550672359238446531072, 16170286240076361\
1681008397471935016201628593001381769929398416431741307973369700296692040, 76\
71569446299053535660616748013595174772754575637379558020504644663580214954599\
776485735056, 366432789599397204892609223644123335851277523764866078169288977\
967064883323737191110444031512, 176186311916540031920833007541808786683100874\
24566705609056617076072995752985099886039281448224, 8525989178081702376645732\
86374225656033409381200897158684984906718873425236060565722047811248304, 4151\
85312972237752678996180798611682311352568518876783013114458638994717666935065\
28797802960508960, 2034212054731812131386251877960048763973063912592089157449\
952725737548961689129674538961643205146292, 100263403477059211279763862821703\
334717609438111599774018554940885499595242348026406807225982027724384, 497070\
46142432672908184248351621983469990633901887968619396876514764720514923457642\
55581055914573444248, 2478348287557535622181396449986323996350015173056245764\
32939896571639422172456171997455938638326805816048, 1242559858001839228123855\
73850100829415394946194809848400338711282371061209731696019488022432270409139\
23200, 6263638367593553858415567180427244363028118869849875604748739068230618\
87427806443420443360015437080565813248, 3174213546833871481446537392807604346\
4997697433663281191630390968931614238850491792280826900876667299812717996}}, 
 {b[8], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906770497881, 12188911337478153, 237669513629732518, 
   4871974413138496726, 104742737639904654878, 2356615498955696525602, 
   55378279655881842718008, 1356710462403877895635548, 
   34594334921924821038101010, 916685378934680181454510298, 
   25206238856275353213167359188, 718264882757596971371998789688, 
   21183739596451237111004588108396, 645871250200496005400964229431180, 
   20334129649726872160116383060143496, 660352415488800732738141582769725296, 
   22097881849889097049709820133339301286, 
   761239647645516470189101337573067823622, 
   26969558687781494484158255013602343645764, 
   981762575341457200371253093714343336521092, 
   36688420153899630912371981646114240177700100, 
   1406246068089081175110662343448380936696967172, 
   55237340362254919525832826838800834907801051196, 
   2221681731639835751754408874780130928807759261440, 
   91423155050938453961863765145362039502108568358536, 
   3846030686097096923647103721489473312115099692346800, 
   165279101371743258004456997040144347472770184243124656, 
   7250170775683835200666640101222343329392230236471113440, 
   324407158092190815252825792056688114906555508049541677916, 
   14795923246065806380168074836862117764093653711738716013640, 
   687403566924534185519185361894287232177642349170997147266264, 
   32510188866740542080161719001664557388608922486005879039686120, 
   1564215480713566276377572321826868851711150067482438615847138937, 
   76521927502463532982228108927027691358211389111394680502839471345, 
   3804010679463254421054779731582494601514249332745062785919722386262, 
   192056752484832555986054445238391026637980270739958540971440308553302, 
   9842966015111575305294701499695518167042628839089202864915598475923722, 
   511821057602621145263732818789074157515720831592129288482566554666442154, 
   26990043973396274843546597835058172674496416244915066745657038479680895800\
, 
   1442745480996664939568845043680821095393020709135511370392526030960403996004\
, 
   78143596714774187602940966196139570802444656959337712957451749510594233895\
934, 428687133268543527245375099883064268863074771316319889311198529413858332\
0345014, 23810319349998234414656203317111244179307612483295457472295910175949\
7770418036348, 13384744570745211578828826854168133240713870624323304068768854\
930148441735239863928, 761245953962602807578131797905654067149240925390847963\
790256374711450954650902847988, 437892004026085568671325903300399423500197198\
54401997222064741366607873499495171425244, 2546829614669388126077364285233782\
576900861054744973484734697253765724194549958286306048, 149724767567130744417\
707225999533233666339829619997627954101917215453014689015252770712800, 889455\
41583737313795467407434486855079718665074773632392506975751748348871918302803\
11940060, 5337930422724973531136275960118994111805102445914330137395812577281\
24863164103934906639962780, 3235388166731989934258463315497764174351685112858\
2369473783833039887474485570708692993114105192, 19800494901320922781947268291\
22715221200132557286661073311333287717938510624525975279843428025960, 1223257\
29081648250913929335470186690473873931961464621937033622426085132632279333772\
278169816858232, 762696756616710891822704103067533544979826949719521659660290\
0800830820966284141800217651958791172520, 47982459740287748317057905063653592\
3251055969572567857976502155753927180795884745300478897709355357952, 30452124\
57240520596074265458448222039200476757925876321634958475173529960809190365002\
4513870060746157136, 19492550464006142509228579107382643335316955333017380012\
11046401470784538103477994811058292579715528926792, 1258202503439391841488534\
18069681137624791688971881313142669334894236575184105208791453301672937010512\
474584, 818806349838850570375832030836581556441718464522176976073262180932492\
0162601318835785418287588020920626677200, 53713268015186964452561044683885340\
6999171881212814609839651055619262561575799766650463312771836225324607806784, 
   35512022910276737284056017702855672828454416972099587665759816523790230262\
113698127417303945254627941966343857064, 236586036530555358264304808655493663\
29261825519051362852525612240193409399276542204431378419683041341647890142907\
04, 1588003966134555189034691699468017607118245506887816066455579891447181741\
55948695256169398151061096379246805783604288}}, 
 {c[8], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906737769243, 12188906396662787, 237669071954714650, 
   4871943827908606250, 104740917413165837629, 2356517277450056823344, 
   55373318653315979249154, 1356471052390972632183828, 
   34583139752632602291166350, 916173012324380673252168428, 
   25183119256191030823873623003, 717230644516925136768732436868, 
   21137679197689460225681666991716, 643822376056736814062423721618690, 
   20242867742602643890552132842794996, 656273702353822750214803930379781536, 
   21914688898015084050154004138860761816, 
   752960260060754145125491414452147641804, 
   26592653480660061643909382809299300271280, 
   964465912750258780833754334329540384948896, 
   35887721730399642947452189375796024123867546, 
   1368837225217897888461963610634530285525303108, 
   53472713355515775084338498199939410525314266730, 
   2137611816839832120447621797642509356166693280320, 
   87377016165646628271057790132131069521805635000396, 
   3649273708476716326798814107410803785612051413423036, 
   155610513623389183966285025502666913193992002899456276, 
   6770022718599692968422214679026991627624424659730334040, 
   300308850004713337099761957507359157030436575413996075840, 
   13573549568661807575881819526412324684189731813195061708968, 
   624738836760158680548629255321793494181856831781205300481168, 
   29263576850714738379558665822570632397256469306224390866973144, 
   1394233073338564061692033599576358372371284879912094116692218787, 
   67528701035980161891677663515631432557961192275685760846254933575, 
   3323247758124307947704094413282994752891160284088658357774794052512, 
   166090374110720131501636383269936648852247720836454580140771713452462, 
   8426148829998596243007888637486165128789057076427182477220940231551487, 
   433731692250115668654867998066694992755557678321827156810606417919506064, 
   22642976549990167643559426046784423284077439896322143620471893670239264260\
, 
   1198359861819337003848553940493491973774250515070584670379570972922860550084\
, 
   64270413585039974656231771438581636979333276751395865225238748175109905551\
494, 349173315730641523075775732135714965948951720582110374141970479758329997\
8002634, 19209675396991683417956505938271058373911526557804242691800459894975\
1469241370191, 10697874387081074074041352161230631388028596163953541820433802\
908673075874220204020, 602877557458904775395713120524397010153252598631928498\
357165838390921521628912569784, 343697555484751638848693104095226050583914793\
47881469194809121645610195287869202922834, 1981557116493916817748823868536851\
070697199153270570333596336699978241033716334891709512, 115502658655511912107\
686866115401177286845301579115511816091049602781093537769312858355840, 680471\
62965724393880141363094113705289930064915593929508138425277581501685903479363\
67682480, 4050819576070545698043811839864059714351266358839888723978248092779\
45518694280758157261042648, 2436000116057814431801677313684813272844723012906\
3925478752404348203465450621211786601453667648, 14794633708491975806811467145\
21247777539460164830021825901984897716413949061099078892549986863328, 9072326\
91102951561201448658622164626681089890799660188544211760717010364111005540481\
94189772582264, 5615903696111076016325050644656948900568190889532426040381948\
873738726202820526773734447498124186480, 350840488075240527414150757797758129\
829947490658059291422172655562615708358711459145718962752577648212, 221154085\
73110686194830326391101329041337204519642338826067635328564889406724291569930\
782199059663054192, 140632235947485631799820694551973332137834544202350888226\
7282635555425086333900146935695254635652210111464, 90196996614081904409321776\
74322701898966943062504814415451599653653261447360121569519101625864453150006\
7684, 58335403691214661716465095899602684568462214130094643612810453748888467\
84831314950477311580545852016341145200, 3803853829335690522732479533179058628\
41867584815411152968606155254498071441848189978751881720842289105315255264, 2\
50027751872659290047742160460502196774174583070196193395896462982539688164274\
53795510877480726607912347909922864, 1656339390296547034979776649196760941399\
205120918681147189572280467024976710700570652263061347256101031545461832584, 
   11056905857830139165637530853310123465953800771337552842859566572495699383\
0598158330937323760551324699249677511515368}}, 
 {d[8], {0, 1, 1, 6, 22, 130, 822, 6203, 52580, 499860, 5252825, 60528710, 
   759046932, 10295977016, 150274817102, 2349474292770, 39193023510680, 
   695147625321404, 13067669676294027, 259601824935130199, 
   5435375417073017870, 119634723527961404172, 2761481553277253787266, 
   66693786461889776403899, 1681642368291989453298468, 
   44175078084941292724966100, 1206563081082453373197090458, 
   34200211087910821191981989733, 1004232626703601608447052707548, 
   30495173944594928958106904378126, 956151855245977946724490065435540, 
   30908049500004450120056088438089696, 
   1028622711625126703527047332808572864, 
   35197366511488891501099835395747719720, 
   1236802548625514534541445847308241497240, 
   44578743175656900632562554977467077175100, 
   1646363685155117834522906576764412259454344, 
   62238240993990148885799208548154679824217600, 
   2406096310814211235242865060935387111650449192, 
   95040525199815014589008292059156717570497526604, 
   3832516864377342646112348388826888688598340707120, 
   157652016275217685360277280969857382446747982459888, 
   6610521743894278097998497250879942795571855932900410, 
   282352377159440793108367093661558192091516785918437594, 
   12276715513470071411790643516977433456014817311360023968, 
   543048974554108747206981050872529569105066980776708163480, 
   24423462180272113164761946270865434412397211211131657221092, 
   1116209008012004608817897373622449974813696711113505312589604, 
   51811342749210838567381650103769870393130072914185771453507248, 
   2441336382497658995029348280607261833253973082510189991692146136, 
   116720446660815789433473261094966736291883332887445699059024794275, 
   5659601369842879972615777010583074407028592334570601961956277486441, 
   278199708417099605221000778902761320836489208413381831418260628725586, 
   13857358827381297481604760807492381502235356333521314348303103842970956, 
   699175836766984555307382268009725110476671527634294140687703935226063222, 
   35719991932668712626810296411081290707923987232760028277505219866880338305\
, 
   1847137853380902244151287964619027001775719352541572405760793002628182816452\
, 
   96649821870986642182601980873165326667320737030917866978687521395551371815\
788, 511533100165190402167513313922671453763608904209322970511423734973661678\
7133750, 27376662092979721810262386101771556171159976235583936195700898658533\
0933924864725, 14811195594877338591343464070279331458945719250858343103566400\
806310705945612493500, 809798088085485035157786203113839511243165403300024877\
698792275778181776165755168690, 447321300517324788836104909556005527108842886\
52012540181020328874460235259644182102192, 2495758664703760625756326122215071\
779782916963758307816818852938060365009228218877283536, 140609374438270278660\
579747252065434234718690103618840576664535877534153518347068507347392, 799737\
46037741673591262777619102865669371521294539735526336556084430999168130454414\
21303920, 4590911730860697045855773549231171079240504165620060435639450834458\
75304527895273325014131200, 2659313369646488971197138164264687811665533304174\
2530925170545703740942139713288110947584267544, 15540449052692564305724966295\
92499711873114348658213126266820171033392087545823292141346741926032, 9159862\
94573822771791318726239358564649452267939359341025020639000573186836025545299\
38506142127984, 5444486992711233484293719183223590183221765149772098249059845\
586019614612479384766278483245967732720, 326273577040476335921676065637905923\
369596184840295845694766164468498706084686140623300719803976968312, 197097528\
76485616177995382605072611372216116528153986643077941341192092266251097409035\
250509222903714976, 119998286128034339243253458478344542367161494053994573283\
8777907370708761574733175326145966400755473709024, 73618419344327388763305584\
78615260470560401443317899444532979282916537628244444796577517281229621629851\
8568, 45503113985185645631412385532520236562938050488938960171646505656051497\
53050916255409797804837066717564039800, 2833133445333520596804812585676135785\
98361205987453219036769985863630660183965942392369378109225671058869305088, 1\
77662065609562672636099468881374326316273363762899549307695256352231065449525\
33870164376430601798203666681233168, 1121907124170577953575387509865417700023\
150357758364489653926508883773557203163300511591087034922986539429515210768, 
   71332683857583309739695059382375132881881703317877064894511623479694457370\
573491420440816603476635387188710615922416}}, 
 {e[8], {0, 1, 1, 5, 16, 79, 421, 2674, 19244, 156612, 1423028, 14320350, 
   158390872, 1912977222, 25083283995, 355246037162, 5409471180024, 
   88200546561838, 1534120589972637, 28369229081383675, 556021169447494656, 
   11517512836906556032, 251487262264563372960, 5774531032488992734964, 
   139120785179133253295792, 3509477193620539275437180, 
   92518968639950402918894032, 2544345801307983812697346302, 
   72869933800796610152638668712, 2170019149477016767674782447224, 
   67093405561880047721756198386919, 2150768850578662380494169570944344, 
   71389941002645611223406888140851312, 
   2450607577121624281936293229672316980, 
   86895607835705190487787330116296398491, 
   3179292476229902262666013065673766456393, 
   119899791672381439086884351990618657158992, 
   4656202599065199614841650099247510706257419, 
   186021369312670669651530754293447277895990825, 
   7638774001497058254021480118216385880012703810, 
   322140681015850959972608029794754059375800591564, 
   13940470504581099713887149778641872549235207642284, 
   618563901983246708306382342380114037201295177009956, 
   28122099078999983794691251963812813407439800694359474, 
   1309067661627492536592017480200904551886019921861594056, 
   62349987400759433187192618148879612311291607505176226994, 
   3036630811208529343942589627171060237916769491750479631533, 
   151134063097209505953250239274102960090325015819074565743106, 
   7682314964369183858898705928934705343540905116367973435660888, 
   398599271660325035613108964432283517489951642195459285940349252, 
   21098947726823578520650375872360786720699889109330152834107533330, 
   1138779671661759560160327745985285364682157893025942844565601725142, 
   62640739094612404528291453697528335794193709593483751013645630950432, 
   3509977977832368731937441900497516562476975797535341264129377207968146, 
   200254533368267627610283450566048163803321402532169437126989985226578638, 
   11627823930341636925131668617520986536644617221659519936125267797819665876\
, 
   686858909943128658185391537823511101669776180401218887150970949832957611128\
, 
   41258299679392448426937932545773814197475129151374453127809553948400286903\
340, 251917307344713014138373687993309576928617223223279538494679048038325957\
1217584, 15629386555200324689561723195680861736054185171935569587750324708032\
6092883833200, 98492538901245307379541551518275741159006781092771958729912418\
95991661053656369792, 6302139602918725842001802051688926642120084035252916943\
95502597987923480090222752570, 4093050745222478444838626341135207738136316113\
7223130745566919000735207420042669316928, 26973473334595037766035304861471032\
58522010653168049200795738727849810852537162110102072, 1803093741695097313295\
37174820877936398738849331783992400559108044186640253265645187929984, 1222241\
71272321476848919099754212431708685321130800145502455051538698792173793383762\
01669320, 8398918138264546301497211088094350509219686301067258390715760594407\
43027805579950368344519160, 5849131092822390025844868417071198858161771032963\
2790451360061550785094237630379693882182595544, 41270474607356295360984773867\
51185211158919568718740474731125115507267713639183155142366801884608, 2949510\
01191385645784272903749956304605812964696351517993825555849323854259148399406\
725458201085948, 213456058526697271932696247956833776266423218844411397725288\
10920344326036087847049938869351873014236, 1563884705668584068925407561523930\
788789172461189673466806410484540072278551845672660906888535095697136, 115966\
20389518815450022546499195254397620979994971193900809600262988856485724423262\
3215412510815691511056, 87013109670440971470192665770576441921698840311908109\
20786174911051333498536424762493837189576911591909200, 6604860899990201097386\
43643713150053248192927070524315500997576912261631868550532947681596754927281\
427810448, 507073119597351084411985666620199837341647054569989992873747837216\
59669815172185037522981492125524895220454760, 3936502147198070963491467364963\
40174475567292087380746365365772943492337439591894800191445230651636977566412\
7648, 30895214234669073100714020413453099874073242198059580468200826152052236\
7193737777061840984047494093828899384184168, 24508866165177630891480898882373\
25690208735691901177892654130932553603030266136851711694151085249764754440141\
4601460, 19648054162546881762968722190104100272601848530561372998933999047732\
35151901215515742168232755697937844307110882046648, 1591459785878860294210915\
00725137512347851291352847196386830845325516385844881545558708812608145902846\
557201716848974752, 130217521844331603373137434948287107092920987624487061096\
81625041927502515163426233897278123992631639608974205538547354348, 1076120557\
18596310325437509399919794140944380306187040248786737318687875471360619153357\
0405896237096777471987815243734312122, 89803336303524881408230011577463211534\
75314502330720684434516260136846933609876899329097511579399684377257156886670\
7086318102, 75663854477851302440974801067836512347091475126298659283306652989\
09382359168224089309482199841301279446987381885863040618855936, 6435396826119\
83635221052667467181610004835846072031095557465137562914783242754873994458040\
809944307301737283417986291313825250384, 552435367905533847578564741315222856\
58424037485294992240244823864378023908294530262574782229751671326703212065765\
182837042785328912, 478560853400632297062951720700886044680099109151475938739\
9534753159452436410778964305557322373041621673115866259169663944528197154888, 
   41828714452319621937186615517078998670722649222570407696701359870984149879\
4913059918976450530726410902295409765563712045308089767188896, 36883096437939\
07042363721603742682409754084621368725807131670675432483982277693178448111849\
9591302325505163049736816327363461025875969392, 32804339227797166592357571692\
18135489448361965928393342322481519338804120878949142603599891244921337737510\
899532169778813444559330767388504, 294254741448395650521947765533072609866216\
71985258853978379808781474064103651154609099911952222998677498775326739604849\
8283526176339524056284, 26615993029156185706819187624210902117084829191506053\
91494913868928763780001751924485266303143015321444555881612021978754093999089\
0610469401328, 24273321666801523521183697226550670111131585514897312665918558\
88524387501935533975095484204431393480034463370819074768221080161071528701155\
209628, 223164372309640260500083436346711257062400763522820657142937080083654\
28869203300765522867460182688634391641355210866376404182793559339971357735217\
0, 20681061956354021357368389680134284231581284236875918573927975301645168618\
130176600974903921139326754317987689411777977451689235819480079172231780000, 
   19316023506003182848933711783450707354771824485299527124439315224804263326\
17029689552991991046942009346541114427350036091265483358729751826425059864928\
, 181804847792418636498167299450240940363227051339726242195555386759273650183\
71957607399873970311383422012466090542219304373325652528612974496119159692413\
6, 17241826130158021565221742880478393608102624030314803878163596056014570703\
40123475548752349676141472480954789562458160469526749990579003231734713918165\
0147, 16474020660549896337581235102693651662798800645004420450604074117003484\
94535823374334785155244179858975641874327973274326670123750796213931716347633\
680512809}}, {a[9], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 
   14684569, 176214731, 2290785714, 32070730367, 481049973894, 7696387525299, 
   130823901653824, 2354323308215795, 44714976574523544, 893724043751928791, 
   18748981857339195472, 411834793568540132511, 9450606655270227443293, 
   226083947351289818727117, 5627151733842973580918484, 
   145445038588424417642337605, 3896956536734385084917233134, 
   108051985691527799510071164333, 3095434257427837975343886987396, 
   91480493342589343981881942270621, 2784992872632362255125392997082715, 
   87219206548859717539001431310600211, 
   2806264920593731444791922792059130512, 
   92649064357766956579357767294330398259, 
   3135067050606027944666826701962745875374, 
   108610728832347651754259990787107677439931, 
   3848337924713344736101539033237422012217204, 
   139325039040477470075792281615950678606664731, 
   5149280910834889405283989691758827962346934848, 
   194113139158990076562233988164143441952153368671}}, 
 {b[9], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544000984207, 
   4871976823357513960, 104742901965743099583, 2356625641277338959198, 
   55378864254292294814139, 1356742571011640366132664, 
   34596038823907636274452875, 916773613161598650694578849, 
   25210730291410690035799804974, 718490879293000030136574863754, 
   21195028444303390421461018872018, 646432929450593337167599644546345, 
   20362040698052523045356210693190183, 661740579492774226890258948335742048, 
   22167101837020080049940039665582480167, 
   764705077300305328040333676807323421975, 
   27143945782338546640972000326401886968700, 
   990591546082093675246446075948813224945994, 
   37138487964725064053991948127572187360932704, 
   1429360952527669838402691449897921150220324134, 
   56434014048048642330383592439661627582526211188}}, 
 {c[9], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669543359648821, 
   4871976702510223584, 104742888706825518261, 2356624528892957725974, 
   55378784890867004167921, 1356737482394317363644954, 
   34595735743061727981485525, 916756479196607425551511479, 
   25209797134898691244158731379, 718441392930256060776676443849, 
   21192452813060763406598396141433, 646300571606300237124897884018565, 
   20355294016611396502448624060196033, 661398224927008166415407152623378312, 
   22149757747766510822567243299328695953, 
   763825830693145750356497203656656574405, 
   27099261546629112650048011141904383185162, 
   988311568334376511370991254605038475944570, 
   37021547052075509990926291408491581535967526, 
   1423325755582714022940924409858958638564507010, 
   56120356317357635017306182045611872221553179288}}, 
 {d[9], {0, 1, 1, 6, 22, 130, 822, 6202, 52553, 499230, 5239405, 60249530, 
   753247710, 10174043204, 147660752792, 2292088552215, 37899885018947, 
   665196482713007, 12354202641257631, 242119911923944943, 
   4994836194955205885, 108221909559745294803, 2457688084035905080118, 
   58390363991726542229471, 1448776636522548381006459, 
   37479810867706299281508575, 1009385179850464388210058534, 
   28257833347411157276450961384, 821159713920918983896776793974, 
   24736000357767308673220545060558, 771382719334827689069008508514570, 
   24870945168757669514596613482273533, 828051353541619334555091980935297578, 
   28434313308093659333930058644354530797, 
   1005875453984478775719945098704287056769, 
   36616370463444335095424137805982436526400, 
   1370150491256278043170403575676491590093084, 
   52647106204352415956551545656441492593388484, 
   2075222693555648845576138625419571822925121172, 
   83835702228718102991522309737424943248015786580, 
   3467981684716531760639739409688677503610650358925, 
   146769697427730934094579805503267656949142314826240, 
   6349719848067435326037748423429417799897561252900505, 
   280605266682266848315079806968381620889173672481305020, 
   12657318873555235768306875993834932703335906746209681776, 
   582358019491614686986799849726169371898898084018742487330, 
   27312030956912331921196762453008510493311394849662199658056, 
   1304851836145983794821960963568847299766782647098811510011171, 
   63467735620826806242393818947153653129231631252758755292786768, 
   3141112960461278604439393486877739106582455274323444958784057475}}, 
 {a[10], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214840, 2290792800, 32071090805, 481065900910, 7697032506000, 
   130848602379904, 2355235998048348, 44747956378139256, 894900534447732570, 
   18790697705017201560, 413312407002244898127, 9503086545850638034674, 
   227958187495948448932383, 5694603350652147481631640, 
   147895277123763218359416225, 3986910213863288632481057770, 
   111392700865533305605773232290, 3221032470528247261619271512680, 
   96263312503360167007300959896510, 2969541082477379895392784148578900, 
   94436569597189300609926681516277190, 
   3092396691193634571961954296284534080, 
   104149513055860192748321952892622823510, 
   3603707396931086479993769375640550748140, 
   127971982922484941908059293903732511675650, 
   4659244393247879749756749239346194095972440, 
   173752995526147271332058092326177482051518280, 
   6630784119354886948780192387830184086105892560, 
   258720606589349665624077126029484547239008259804}}, 
 {b[10], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332287209067, 2356625676794920942543, 
   55378867179234137643390, 1356742787105391576972180, 
   34596053617776955054332700, 916774571716260216912267640, 
   25210789940197397666786569200, 718494481945122055689599848870, 
   21195241305117391202359896336715, 646445306876410464714352421752335, 
   20362752332427469152210944936810854, 661781184679441911328956263320123984, 
   22169408003833304924728461348585757374, 
   764835762448400784036825622493537420158, 
   27151349312949428272550400995126313651060, 
   991011526053439777000275851049179110172868, 
   37162375676184168585569860889977227623024082, 
   1430724776492400031539707611904397350832969690, 
   56512245557039672344715376937836661612739872680}}, 
 {c[10], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902318642987721, 2356625673660556249005, 
   55378866765784099582938, 1356742745861808031052580, 
   34596050151194950887085300, 916774311915975292234613080, 
   25210771976884017560119123230, 718493310120036165177971713030, 
   21195168052976443143484596011860, 646440869323077646850337119133435, 
   20362489622862474025840279173615094, 661765887915212915849671373353866304, 
   22168527604937087478597868903980150954, 
   764785478957509356982632658267804932018, 
   27148490378168918106042026806023341342460, 
   990849300379654565344096980119404484475660, 
   37153169703189914531450255875220860471929792, 
   1430201428617414862745557662201204420080151216, 
   56482399437620797153812127997114707023400715682}}, 
 {d[10], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499195, 5238415, 60224384, 
   752634240, 10159271447, 147304127432, 2283377761815, 37683428022464, 
   659705573402822, 12211707919300578, 238332074336624432, 
   4891623364380929000, 105338071169250184692, 2375059047276947587688, 
   55962817819757272831130, 1375668424897100039786100, 
   35223608462065954089735575, 938063350575888607206968455, 
   25949510887937644423948741260, 744709208436255973164004994320, 
   22146349156297862031057451197340, 681715131022016368224738229621875, 
   21699117207100799338053987913228420, 713499806691529271787016460673821104, 
   24213102883431320111275401637743372822, 
   847264085854745547837167750162912715598, 
   30543464688208676957185933799753320725460, 
   1133388688198555160905786165676530837432068, 
   43255325393054296683579879232141055669746348, 
   1696475885679000129406169543051936021281267428, 
   68321612223739677775133299000283471302834084516, 
   2823144820836348782751551409464838549079168585680, 
   119603148112829927864357352987660600342549863628382, 
   5191153579494727495236985304330111321832143103277638, 
   230665331015130966645873006270067927676762616257239360, 
   10485560515126851446639615855226039231716854034684839792, 
   487297585422897889700275591087386278444603744208110750580, 
   23136709966901679050721292792406896331504018473107079049917, 
   1121590861699188512883305127495297939104827132468484429518523, 
   55478301085891458340825431472396894982690915429946834862515320, 
   2798386121638017660039113967652137502987246427693856669233536550}}, 
 {a[11], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792931, 32071100893, 481066501601, 7697063271645, 
   130850034315116, 2355298568527981, 44750577643739382, 895007327639939509, 
   18794971867681423205, 413481695310233314569, 9509758444073137748135, 
   228220923361648347081025, 5704974296316693307060046, 
   148306631770433431454349625, 4003336819356425804290733696, 
   112054103398853159417451401697, 3247915779841909241250469740449, 
   97367390211504914168872023468949, 3015390036828081342076339617440115, 
   96362825834542517783520545796216109, 
   3174306917287340478574831951747430648, 
   107675978076587989750314425129207362701, 
   3757458470493073825797349458056135002706, 
   134761550913097278524842100730014851721845, 
   4962950719683405579109665603798826188851586, 
   187514756382413598188814457820190149032665421, 
   7262476286319510044717315917110897181496473772, 
   288092789186304606926918130344143656543602281429}}, 
 {b[11], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183528568696995, 1356742787604446783490356, 
   34596053666610129699302275, 916774575969471677219950331, 
   25210790281134714582590082381, 718494507656310570246933739898, 
   21195243157357375953532772365121, 646445435766393996043577854345965, 
   20362761068173063928319973795367501, 661781765062525098136328499211890656, 
   22169445991095238326912691536423482765, 
   764838221690273776307609789614417982141, 
   27151507292789607683292684753243862398570, 
   991021622746173773289108313706312218257846, 
   37163019063150953583935884929810063675070326, 
   1430765727061631794147864058005576902311097006, 
   56514852868022435601473768104708609044624110808}}, 
 {c[11], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183213168640191, 1356742787517750547435556, 
   34596053653084888587835975, 916774574388941716193437406, 
   25210790126766207642859566381, 718494494306787505356057163358, 
   21195242098815249822887028230741, 646445357006513664705886946843490, 
   20362755480182347933866538995494171, 661781382542660514273114111704768276, 
   22169420503835337257045530680687401627, 
   764836557504472622690265890202326200403, 
   27151400241463087868966642953759638962910, 
   991014809954529569825798747960402891478738, 
   37162588659360225324088745141206693292581338, 
   1430738659718629819620917436991403232796077462, 
   56513154548571610554348858274105945906103336160}}, 
 {d[11], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238371, 60222899, 
   752589975, 10158022199, 147269695034, 2282434392843, 37657465035284, 
   658983034832627, 12191287710614634, 237744351487108901, 
   4874365009370974151, 104820394961791643421, 2359185641542614571973, 
   55465060503597145688321, 1359702866194265248157346, 
   34699789694491694388937505, 920485424335273565398690346, 
   25346306233841434211444761611, 723546814558458479358499728026, 
   21387527343842102170289472914717, 653915035240570341864364662743799, 
   20658886661084567669578302904807427, 673759899379866402676844094065418920, 
   22663683174547800858546073503726609507, 
   785635415763151012932661657282292898661, 
   28043746476583077797773249150998885997216, 
   1030037829436420316419131784753336979284176, 
   38901513303665100061223586625238480782598732, 
   1509677456364782424289722257532900188755822436, 
   60162600741992345315636359287755714181591481488, 
   2460507462149281605569162910578617174171054787756, 
   103209162752473727981391281676088959717657609813968, 
   4437667103995900863450428292202754673353645122353663, 
   195473513422827189599753613767716735258928177204477603, 
   8816113175739660039245274583726799379278734480070783714, 
   406898833683500519698964477401704163723768457683649337369, 
   19208078810291647231232060119304263997421871800951461112414, 
   926918369006244575514660814023208078757299323201030311115567, 
   45701925633786853599416709317696083762188780152503689471666204, 
   2301133032520972370942259565437719053403401629584003010383641911}}, 
 {a[12], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101048, 481066515552, 7697064232710, 
   130850090769312, 2355301559616458, 44750725457490036, 895014290702799593, 
   18795289236665589340, 413495841190571901468, 9510379876469139206968, 
   228247988466786413057881, 5706148195971687454306152, 
   148357514797679614322381175, 4005546979512901192371770502, 
   112150513548311599135770918534, 3252146528465398449122285423928, 
   97554417084261750637024074950388, 3023728018138292052952846949120280, 
   96738032437785506693500269703247208, 
   3191361391620197721281361945183588096, 
   108459421497030442907221478475956016552, 
   3793847483676603432895430762818740424272, 
   136471077872471010426376081589180594670690, 
   5044203715179911054982236319093732548908632, 
   191422680756221305163116564186739731962835788, 
   7452696867208710872015120664325641344192141640, 
   297464399933412804449556175105709432264931271926}}, 
 {b[12], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659232501008275, 916774575976213197125825631, 
   25210790281907819601305459706, 718494507734683072084792024386, 
   21195243164625654411289132804362, 646445436397166855352555316019400, 
   20362761120216404131250983447354676, 661781769192294341563586614776720272, 
   22169446309027268795616837317746699704, 
   764838245596386660952737154016242472904, 
   27151509057805059913322735153180835004560, 
   991021751243231954605002471686476923630576, 
   37163028319425354231988150125811839662728800, 
   1430766388673096122241443320079425535194547968, 
   56514899901690216005445068333350946120680548456}}, 
 {c[12], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666651333332188775, 916774575973654254722654931, 
   25210790281441963967837118606, 718494507671679835078636755486, 
   21195243157554621321714627461307, 646445435698859051677313479242930, 
   20362761057331977130352871988484132, 661781763904928679897895262953361936, 
   22169445886997585600500996402039235844, 
   764838213227677601722787014355444756928, 
   27151506650323959595953654722796709676280, 
   991021576368061793232468749615700087223344, 
   37163015844399414986774247787247572000489464, 
   1430765510784861973297592992968619960532844984, 
   56514838738404079436096207050661591477004307548}}, 
 {d[12], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222845, 
   752587830, 10157948125, 147267303554, 2282359706595, 37655164614392, 
   658912324262357, 12189102167081007, 237676083729895631, 
   4872202621609705220, 104750775830136848097, 2356903735703879298362, 
   55388832476626374492122, 1357105737253726386904272, 
   34609501253641168942831775, 917281788899043582630204927, 
   25230274897153500881163949302, 719257082044100621821597572936, 
   21225654675721005727826964903708, 647681363101685933910291706114320, 
   20413946556805908102691349898740922, 663941867394534897131660400463782752, 
   22262327664131651290298683483678373082, 
   768906900351656659926594559391708757014, 
   27333047215525737703755463245443250198970, 
   999270695606564841830769555521214324782256, 
   37544668425975678121291178492463491913199666, 
   1448740259891952297890102597228170725179365716, 
   57376417980402351705630560768605563793942739448, 
   2330856269698410131368950957164445364247410745200, 
   97070868573924460802213614423244633797179591414502, 
   4142078663881434348104314268811914171667334246046907, 
   181000465443713073640419251265105527388289298209772163, 
   8095786340091070983706346753689934651951629705430510034, 
   370468731852046601085662100067678122328115025275820931860, 
   17336464582531874165644953199093347776882441896487707227804, 
   829270894341586254421849792930231755626977718422370545119719, 
   40529940075546854880906036880374758731437718391437658127987888, 
   2023118786229347862629470574926069773123976247064371830054241553}}, 
 {a[13], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515733, 7697064251535, 
   130850092254552, 2355301658773599, 44750731388639553, 895014619669932297, 
   18795306538829757390, 413496717592438752309, 9510423106870166818238, 
   228250082250765297452041, 5706248389005594241088208, 
   148362274648231184773023625, 4005772316290175588678330563, 
   112161175730156800000202828751, 3252651966049990534524837362542, 
   97578467737572840386055155118827, 3024878542884377465366656134331020, 
   96793433803365961740409734900585287, 
   3194049487069338904139273949817717024, 
   108590953275435687651772770068939809863, 
   3800342397255314845285969541507446717588, 
   136794904322753452553305205282864928890435, 
   5060513239215760927300011441349266701920152, 
   192252752989774699348556042031386336248031099, 
   7495400003817670940492009195737463725657264798, 
   299685508282211121397646305186387655660256077715}}, 
 {b[13], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369745803375381, 718494507734771178816604003812, 
   21195243164637357957681373655877, 646445436398532795965268115380006, 
   20362761120361470470585138068954527, 661781769206642753804879057910337648, 
   22169446310370729913245320565555421407, 
   764838245716895423688699623432953157279, 
   27151509068254869493111009219041247657374, 
   991021752125370802139606001496149359840874, 
   37163028392322606395049787701132896309321634, 
   1430766394596431001551832398667264123097810534, 
   56514900376675070280429718190728292679435369591}}, 
 {c[13], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908156341779413957, 718494507734690729335230296316, 
   21195243164620458352881384040773, 646445436395914497328156580555070, 
   20362761120026934082215508458169917, 661781769169240409486211654428145672, 
   22169446306576473418548058002431817837, 
   764838245359125461726694134592848883909, 
   27151509036360492230731937935828885763370, 
   991021749403422346196549140553999718677094, 
   37163028167826503899398048957093602250286774, 
   1430766376570875826741231416882185141101590430, 
   56514898959440584214377920543925417731486251763}}, 
 {d[13], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587765, 10157945122, 147267184694, 2282355357705, 37655012027594, 
   658907081665337, 12188923488232983, 237669991856175566, 
   4871993668126942475, 104743536786795304776, 2356649725413483987542, 
   55379787308777594181014, 1356778406644758169284048, 
   34597451112488594863516550, 916830210956139188740278247, 
   25213039946415876371670966627, 718586962923154761548968052722, 
   21199106760784476639413106718039, 646609660888704156952308944501135, 
   20369862763561346072319073665910729, 662094236478148916731416049525092908, 
   22183435561831337876706210382088864681, 
   765475516691005200239136927342746870417, 
   27181046316614785319470137744196271733250, 
   992414568091143267235661718204002432398068, 
   37229838941133461500825012352496468049577890, 
   1434025995998847320903173118809769938472104654, 
   56676628461768429484562430474236874641332203418, 
   2296998484280947396081329150901424079584227010365, 
   95404747498715853493780124489566338077510483326558, 
   4058709583846548049756019001285391943041955382985166, 
   176759674638301166918522717885678120074150275198877597, 
   7876543793604446046144437320405093234228039245941180674, 
   358951931035435716858973920467969281360592858904407119455, 
   16721909034840693879791591689930073695319900565884025301522, 
   795966122293559000314225167020761449320859137451429453316999, 
   38697363110749462054362449468978374985466050357366682477200438, 
   1920760379012343481066308498727456015568812535848906325499292951}}, 
 {a[14], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251744, 
   130850092279424, 2355301661001415, 44750731556347614, 895014630913737211, 
   18795307234114466132, 413496758169769292606, 9510425377804592847188, 
   228250205542078416540673, 5706254938303119872349864, 
   148362617283424985487636580, 4005790060192745075592737864, 
   112162088966522339624344201818, 3252698827848368981707596721736, 
   97580871388119437433462927611341, 3025002036669496537037284049174190, 
   96799799987538419758813902175196506, 
   3194379233507088543254617101578773952, 
   108608134238347873952299529285141567604, 
   3801243748456451669723646063990348211304, 
   136842554118147932132224827635975331407404, 
   5063053222176471421847667277450589805246864, 
   192389348543979860153095934552473659847852930, 
   7502814309737271450413259060722027760643540604, 
   300091848926651882203759611854971128454246141436}}, 
 {b[14], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016280403642233, 646445436398533915500913643748625, 
   20362761120361640996972606200521834, 661781769206665452871142549688041584, 
   22169446310373466245939749116706256738, 
   764838245717201317212549427578052389058, 
   27151509068287115046522140539256254505100, 
   991021752128615717375199818405027791985812, 
   37163028392637251218608240854457232433461317, 
   1430766394626043345092328307681623754263610411, 
   56514900379395650967957461216189379408228861446}}, 
 {c[14], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637357826436792234929, 646445436398531229146269375614209, 
   20362761120360996090908262119874814, 661781769206551985493235696371038192, 
   22169446310357093962656564519664819574, 
   764838245715144376083802496267413012790, 
   27151509068053681765980688438691308626460, 
   991021752104091991419743149332451110252750, 
   37163028390210487634832258221687119595490880, 
   1430766394396936394947618225360372991810155285, 
   56514900358558428532218394267744111249889893488}}, 
 {d[14], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945045, 147267180599, 2282355173625, 37655004455624, 
   658906785343199, 12188912206596219, 237669568141099826, 
   4871977824640849670, 104742943275025359066, 2356627352174435980871, 
   55378935923556273200990, 1356745625715004380259548, 
   34596171890064742681779950, 916779554284905098959490498, 
   25211002509503764363700819748, 718503677174990232475261133710, 
   21195645014733754009763553636010, 646463310858099651423194972969325, 
   20363568439524337352979243767141140, 661818806660769612268376982698232880, 
   22171172611181609569089090455255798256, 
   764920004101552148637355801869583890136, 
   27155443859853140716828972250289783965200, 
   991214192236137570690512919448241160217296, 
   37172592552185601646905323205626274976271036, 
   1431249402223982445096163728180961312918731407, 
   56539685102202910162345162033962295885479317133, 
   2290131605135494698082377072076311958237883692220, 
   95054730797981269001776769778264176076162042103118, 
   4040577530105477925887694374983362006696137500417248, 
   175805232354983517237137181488977150233830571212943560, 
   7825503789667449396571362934230108256724516261643670772, 
   356179613995185572982993644801652426634273398642791474325, 
   16568991099752387150306309111176339076173554767592224756062, 
   787402269696972165950589376692284985183244873556800822505947, 
   38210522181243525984817374488406560938842772979968265141402520, 
   1892672154200079053909568131263261436277078360155975651564242439}}, 
 {a[15], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279663, 2355301661033681, 44750731559603607, 895014631188198557, 
   18795307254608035005, 413496759574355494989, 9510425468266652637653, 
   228250211107285086860641, 5706255269247482592954675, 
   148362636476762387535637825, 4005791153210075459387798355, 
   112162150412593546052973414285, 3252702252224284850555487000645, 
   97581061214500705617939794437485, 3025012532302607476881439964224125, 
   96800380096071713958783508041506865, 
   3194411344799660037277196656863156630, 
   108609917091786743705549973251151136785, 
   3801343159019133668711855338380472268244, 
   136848126834377919966400748083984776664785, 
   5063367564003729908734235374937286533836878, 
   192407203520517344240422970432436972773626161, 
   7503836207030273758277682937811189160214493372, 
   300150810812615745340104304036645453211541817473}}, 
 {b[15], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304, 646445436398533915729244850762960, 
   20362761120361641062717557999658653, 661781769206665466755973617812999664, 
   22169446310373468649878301563037816221, 
   764838245717201679184770472907973632557, 
   27151509068287164194484515890850570151115, 
   991021752128621881824020547822799814196036, 
   37163028392637977745375536347804552902485975, 
   1430766394626124823415030212484337468730228348, 
   56514900379404429574431617921599520844694728951}}, 
 {c[15], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304, 646445436398533915729244850762960, 
   20362761120361640870822376155575279, 661781769206665371768221705211709488, 
   22169446310373442806997776719098063311, 
   764838245717196554965034196219189494766, 
   27151509068286335063701195180374907383125, 
   991021752128505588005029394314222096227516, 
   37163028392623303249074275156344757684971901, 
   1430766394624416974719723340930844781445837596, 
   56514900379217843191553831196213275469590109117}}, 
 {d[15], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180509, 2282355168165, 37655004179068, 
   658906772642669, 12188911655708091, 237669545033720201, 
   4871976873347149265, 104742904457224537167, 2356625771443666061801, 
   55378871372697554095154, 1356742972973916373107948, 
   34596061896621338046507650, 916774943652094654320905738, 
   25210806846839482259791336698, 718495261603547177153896640858, 
   21195277865365177553334013886366, 646447053525540643492341133180500, 
   20362837475583472783743598102863295, 661785424068367938744165645050984920, 
   22169623740728109134546785178015360895, 
   764846984442378401732929472003113950395, 
   27151945816202962195081500639105965482220, 
   991043905723899622154976132448776352613817, 
   37164168986019501519034679496714182951124494, 
   1430826003754536865248366061656727943225302028, 
   56518062622639600973107494452861124203641138518, 
   2289009791294842563257921757964006281464823581460, 
   94995609496445236025332331389646039798075233533270, 
   4037412935981058684676018110485189638044562008306243, 
   175633211462640109323449405348122048721123832195724889, 
   7816009374856437755616785844707209485727778647616520665, 
   355647614876812175107538393930601049502435395004175039525, 
   16538733178710474949263715854738721176695880605875793580233, 
   785655720106447891493135269917399274533394615962652459287119, 
   38108225032180275412658167403358589421715545471902327019195556, 
   1886593417731690611829431264040760347666444051156409170110287927}}, 
 {a[16], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033952, 44750731559644800, 895014631192849928, 
   18795307255044367840, 413496759610435691043, 9510425470993147748938, 
   228250211300127006739228, 5706255282229019728923936, 
   148362637318695541581404375, 4005791206303221456024875686, 
   112162153691078323481837825577, 3252702451559712837626001329044, 
   97581073200802773140164910208404, 3025013247650488070404304248784040, 
   96800422590963229852983897851679614, 
   3194413863494329651977099439012537408, 
   108610066332683293812619440980614932900, 
   3801352013945663248556916887942986648264, 
   136848653654198486534224740446873001927380, 
   5063399028405211795736148001216042376663664, 
   192409091854248295741283296712619090712391542, 
   7503950178537723909905737099305166743738362516, 
   300157733484572730802205592524696945790081987240}}, 
 {b[16], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304, 646445436398533915729244850762960, 
   20362761120361641062721160118085904, 661781769206665466758119766654468864, 
   22169446310373468650582679631277607837, 
   764838245717201679353381509725032651245, 
   27151509068287164227410907142637709572430, 
   991021752128621887391906498414183528666430, 
   37163028392637978591100252720311023428634330, 
   1430766394626124941664623718125453155365347462, 
   56514900379404445060649675293463949693976818696}}, 
 {c[16], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304, 646445436398533915729244850762960, 
   20362761120361641062721160118085904, 661781769206665466758119766654468864, 
   22169446310373468644250049431528613839, 
   764838245717201675807112089890719191007, 
   27151509068287163142032131628149053344970, 
   991021752128621646487376486991220992116922, 
   37163028392637935151529552981482658598973617, 
   1430766394626118178989075833087567118188677444, 
   56514900379403501361443662298492991920737391478}}, 
 {d[16], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168061, 37655004171928, 
   658906772237984, 12188911635085833, 237669544047747197, 
   4871976828011919794, 104742902420973549957, 2356625681163205363736, 
   55378867392620511309002, 1356742797585423050737488, 
   34596054141383021209630160, 916774598569764147554269838, 
   25210791361243550135279683098, 718494559614685594031335760828, 
   21195245678361648189732711304346, 646445559350783035972972038441360, 
   20362767198118629899554292496925346, 661782073098581644945335800873801600, 
   22169461690544804445409688491753875536, 
   764839034033133287210779874164017961271, 
   27151550005133236177119866917769337629637, 
   991023906589023704930259495839773583026386, 
   37163143333168318632052351844866059358922082, 
   1430772611766723783681603816458100135856709526, 
   56515241368246854842799875591611709814243314115, 
   2288858473771089042723189311067641440851978571128, 
   94987371979915600407491512882793553755365040304480, 
   4036957807824345365612497741249835843397737988762813, 
   175607692423985363557725437797146581043586587087665145, 
   7814557447134708445043417538082050139830812910817151828, 
   355563798708756015055235531305081514539211129066335871904, 
   16533824542383114203193499349408850912202150205579353260128, 
   785364118988389224204578056515497215858975288988990556462899, 
   38090655696147223969794854307134228186487534994011100067588928, 
   1885519922778193866121439626799878207434292920476120949507799610}}, 
 {a[17], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033953, 44750731559645105, 895014631192901779, 
   18795307255050879710, 413496759611111746479, 9510425471054742049112, 
   228250211305234844953807, 5706255282624029524519672, 
   148362637347672854648053375, 4005791208344994726309047747, 
   112162153830568872975436540509, 3252702460867112491124565265118, 
   97581073810823447691839686908073, 3025013287103564143844638473779205, 
   96800425118202585676489933926309643, 
   3194414024320835590757353015933573520, 
   108610076525670518464615933006475166891, 
   3801352658681708603070739393404604592204, 
   136848694425612584811582416467465675701415, 
   5063401609831980048445501963188223522749704, 
   192409255698965489444659040389333108276362079, 
   7503960614452254527099738785207720698550189706, 
   300158401125303580625414357306140036582750827087}}, 
 {b[17], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304, 646445436398533915729244850762960, 
   20362761120361641062721160118085904, 661781769206665466758119766654468864, 
   22169446310373468650582709302291464464, 
   764838245717201679353401617517915541008, 
   27151509068287164227418369931934459415255, 
   991021752128621887393916489890128756496800, 
   37163028392637978591539953001185644295700295, 
   1430766394626124941747591335220150530625215130, 
   56514900379404445074662408301414407484317520651}}, 
 {c[17], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304, 646445436398533915729244850762960, 
   20362761120361641062721160118085904, 661781769206665466758119766654468864, 
   22169446310373468650582709302291464464, 
   764838245717201679353401617517915541008, 
   27151509068287164227196727082071136445565, 
   991021752128621887254503170707079284182432, 
   37163028392637978543852411089204166077564557, 
   1430766394626124929970798313835984893734588622, 
   56514900379404442721316248490663951008168699569}}, 
 {d[17], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171809, 
   658906772228804, 12188911634507169, 237669544015203332, 
   4871976826305228815, 104742902335337098056, 2356625676984111326486, 
   55378867192076364700196, 1356742788048640281284538, 
   34596053689433506733281700, 916774577137129005154600598, 
   25210790340969754962421789248, 718494510743756792044007419838, 
   21195243318550996434059020666496, 646445444319040020212678185571340, 
   20362761531073548983608373557834091, 661781790693616165270258381782032231, 
   22169447445637872514467660806506833531, 
   764838306341470878089992168900506621319, 
   27151512342409063821206767294063512750955, 
   991021931047666517671293273678962070336591, 
   37163038289559020814682146285075118877838091, 
   1430766948940632823574950184948748918794533558, 
   56514931822475095557907373912774204719431208845, 
   2288841315493080843862048137531974169980336217645, 
   94986407499843820015322826916482773148567126468333, 
   4036902830413884478107864243488624737441098873517848, 
   175604514548440111546097275984300423416437629737720860, 
   7814371181635088870690786140290386465542006901389687775, 
   355552728775972697091062614913294065193376688850552352960, 
   16533157516517916552050773147683936640969422515522823140339, 
   785323372643058547393444611991006572494662172910791639011229, 
   38088132552028991730151739594302700476741090672419673502330793, 
   1885361557975537390739915433496622292087863629950512955767955293}}, 
 {a[18], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033953, 44750731559645106, 895014631192902120, 
   18795307255050944160, 413496759611120700249, 9510425471055765726558, 
   228250211305337135892866, 5706255282633298820091408, 
   148362637348453524845224500, 4005791208407171364990019848, 
   112162153835311865836069363371, 3252702461216998608767788721532, 
   97581073835970816611036335844517, 3025013288874943067117045477690670, 
   96800425241070487163151118891541256, 
   3194414032745319887117381182639529472, 
   108610077098463514466490161197676053704, 
   3801352697401979733847873539449347031184, 
   136848697033656808524509163134147952863630, 
   5063401785190047351136205235947955611867880, 
   192409267487120012972218066002417297273764980, 
   7503961407772708356367705489158010291826640440, 
   300158454633885941302143464228211288071637860454}}, 
 {b[18], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304, 646445436398533915729244850762960, 
   20362761120361641062721160118085904, 661781769206665466758119766654468864, 
   22169446310373468650582709302291464464, 
   764838245717201679353401617517915541008, 
   27151509068287164227418370177547836217440, 
   991021752128621887393916677761923440691808, 
   37163028392637978591540031294451343353122035, 
   1430766394626124941747614907035829607048980663, 
   56514900379404445074668149590767440793338521342}}, 
 {c[18], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304, 646445436398533915729244850762960, 
   20362761120361641062721160118085904, 661781769206665466758119766654468864, 
   22169446310373468650582709302291464464, 
   764838245717201679353401617517915541008, 
   27151509068287164227418370177547836217440, 
   991021752128621887393916677761923440691808, 
   37163028392637978591531830501960867603771473, 
   1430766394626124941741857951024978370833319357, 
   56514900379404445072480186624517121272227605690}}, 
 {d[18], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228669, 12188911634495541, 237669544014392602, 
   4871976826255152320, 104742902332469167452, 2356625676827704018121, 
   55378867183814247940244, 1356742787621001039599388, 
   34596053667568449975473150, 916774576026202960148706338, 
   25210790284631792013794638548, 718494507882501323723365524608, 
   21195243172644499880733296515421, 646445436833390688302625035294340, 
   20362761144076637778376928437181771, 661781770507605818647058841294513056, 
   22169446382259884561450992569709958346, 
   764838249722825682641870850901346720162, 
   27151509293561725625321892703421898103460, 
   991021764924858933827131425622974361128384, 
   37163029127201617674302421574495897138931536, 
   1430766437259838228672475319587892583558141750, 
   56514902882126695697828962866909054653468152800, 
   2288839657454325912849090961156802686078797758740, 
   94986311266740320143728129743932105439623883185607, 
   4036897171560574740767918438898023722824188590002435, 
   175604177395239542923004165486482837673171908604261076, 
   7814350828573192093647450946683807596759210631718516832, 
   355551483875991309874330629929993837023664875727811501780, 
   16533080367288105523284199480040766739118220970168035112016, 
   785318528641418504099410834436752602877557062752245333159440, 
   38087824425041818431580422610164387143073400387112330364679608, 
   1885341702502312734153573802816061234476366939676604188291357501}}, 
 {a[19], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033953, 44750731559645106, 895014631192902121, 
   18795307255050944539, 413496759611120779461, 9510425471055777840429, 
   228250211305338654225837, 5706255282633464530649994, 
   148362637348469870148142965, 4005791208408665172509989444, 
   112162153835440599140330730333, 3252702461227596126929809809676, 
   97581073836812410627421184020261, 3025013288939911831759461191567394, 
   96800425245975491836033581178466021, 
   3194414033109254346999607143300646384, 
   108610077125106384375673249504369674597, 
   3801352699332767894248842848844632250714, 
   136848697172545392066556215485205829548621, 
   5063401795129627686690520864244398900465854, 
   192409268196168156118698210733212484053193461, 
   7503961458273680584392633668157815377094061608, 
   300158458230103419864467292649741152966895299741}}, 
 {b[19], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304, 646445436398533915729244850762960, 
   20362761120361641062721160118085904, 661781769206665466758119766654468864, 
   22169446310373468650582709302291464464, 
   764838245717201679353401617517915541008, 
   27151509068287164227418370177547836217440, 
   991021752128621887393916677761923440691808, 
   37163028392637978591540031296493505495330848, 
   1430766394626124941747614908786890170708000608, 
   56514900379404445074668150405013330846946802559}}, 
 {c[19], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304, 646445436398533915729244850762960, 
   20362761120361641062721160118085904, 661781769206665466758119766654468864, 
   22169446310373468650582709302291464464, 
   764838245717201679353401617517915541008, 
   27151509068287164227418370177547836217440, 
   991021752128621887393916677761923440691808, 
   37163028392637978591540031296493505495330848, 
   1430766394626124941747614908786890170708000608, 
   56514900379404445074667830574043605224606481431}}, 
 {d[19], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495389, 237669544014378067, 
   4871976826254036905, 104742902332393830267, 2356625676823010790197, 
   55378867183537065478688, 1356742787605204955504388, 
   34596053666689363173158000, 916774575978018318717951938, 
   25210790282014296389848150263, 718494507740924221285667021123, 
   21195243164992404510472007331821, 646445436418961424201813112808040, 
   20362761121537028042132191592510771, 661781769274458479817852943438780136, 
   22169446314300218059641831122454940611, 
   764838245945957795892832253926397661362, 
   27151509081706354742560568391867801589235, 
   991021752922069313614363322330198155189737, 
   37163028439963267499620723776385517516354447, 
   1430766397475388916527391609939193238322034755, 
   56514900552651219592240889125999816366868397307, 
   2288839519458270167401893048165994172979320537530, 
   94986302994247264068853908084474181631836029795827, 
   4036896669631913525364706826649458317982566133329662, 
   175604146567690345228610190512011903043118404020979000, 
   7814348911816363258822158657849748125494363571050556443, 
   355551363219074526739405842791488398086791729901177751060, 
   16533072677586804496747005248009964868810674639785303222768, 
   785318032455912064085662098378669740534970423667565332444043, 
   38087792009500005608351405610676064810503621858911104025606924, 
   1885339558488726919870293825610667152244886860974035740664987419}}, 
 {a[20], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033953, 44750731559645106, 895014631192902121, 
   18795307255050944540, 413496759611120779880, 9510425471055777936800, 
   228250211305338670377610, 5706255282633466740965520, 
   148362637348470132630007000, 4005791208408693255334056560, 
   112162153835443374935149405095, 3252702461227854157541119236140, 
   97581073836835266631124158065289, 3025013288941860415445231763945030, 
   96800425246136635833858549797008978, 
   3194414033122261323181355714354684096, 
   108610077126136242363520470351899814962, 
   3801352699413082150619163902396232825380, 
   136848697178735380381008558507178544064910, 
   5063401795602444887174260999670407031199336, 
   192409268232046515274958589156211352066629912, 
   7503961460983744605216298389424987675168536944, 
   300158458434219291873627352184837922059979950648}}, 
 {b[20], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304, 646445436398533915729244850762960, 
   20362761120361641062721160118085904, 661781769206665466758119766654468864, 
   22169446310373468650582709302291464464, 
   764838245717201679353401617517915541008, 
   27151509068287164227418370177547836217440, 
   991021752128621887393916677761923440691808, 
   37163028392637978591540031296493505495330848, 
   1430766394626124941747614908786890170708000608, 
   56514900379404445074668150405030378102377297056}}, 
 {c[20], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304, 646445436398533915729244850762960, 
   20362761120361641062721160118085904, 661781769206665466758119766654468864, 
   22169446310373468650582709302291464464, 
   764838245717201679353401617517915541008, 
   27151509068287164227418370177547836217440, 
   991021752128621887393916677761923440691808, 
   37163028392637978591540031296493505495330848, 
   1430766394626124941747614908786890170708000608, 
   56514900379404445074668150405030378102377297056}}, 
 {d[20], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377897, 
   4871976826254018950, 104742902332392320451, 2356625676822899721932, 
   55378867183529566242944, 1356742787604726896242488, 
   34596053666660061967399175, 916774575976269986059606808, 
   25210790281911839335548304563, 718494507734988601554089113388, 
   21195243164650797251733003747221, 646445436399356676232500328780290, 
   20362761120411789307795209237772931, 661781769209716703730698946935595536, 
   22169446310559250838363985468458251791, 
   764838245728543896240414987269837660987, 
   27151509068982590139950650598582955818885, 
   991021752171499128915878436121440789102732, 
   37163028395299236486114527244305411785958747, 
   1430766394792546508809106075250645933181024922, 
   56514900389897597019199572133955614436279115744, 
   2288839509482435929528520578015629117106029736880, 
   94986302376230518069790477655874363013196493185182, 
   4036896630923650837544753096049238456244497112951877, 
   175604144116060545204325623903233311292784205412584727, 
   7814348754769744415187560519503548941336648491206159584, 
   355551353042957409504895814778967388985359829139026879615, 
   16533072010537352335149228544298465047741495723470666826094, 
   785317988218820836414814251480433084115605687308276703780522, 
   38087789041340231242746291441359816317644280087651644010635648, 
   1885339356990721492643535464431806622347641683890183960749970362}}, 
 {a[21], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033953, 44750731559645106, 895014631192902121, 
   18795307255050944540, 413496759611120779881, 9510425471055777937261, 
   228250211305338670493783, 5706255282633466762217796, 
   148362637348470135793494575, 4005791208408693662680994571, 
   112162153835443422054199098357, 3252702461227859179444909147878, 
   97581073836835768740729552928257}}, 
 {b[21], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {c[21], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {d[21], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018761, 104742902332392298506, 2356625676822897708052, 
   55378867183529405466251, 1356742787604715169202933, 
   34596053666659257492985055, 916774575976217102579812208, 
   25210790281908465065036644788, 718494507734777703005916263123, 
   21195243164637797331338064163856, 646445436398562337929073011239580, 
   20362761120363485196953645115928631, 661781769206784317657115022796229836, 
   22169446310381101728061461500200354071, 
   764838245717691469137008583883888533707, 
   27151509068318630064285884319490140240890, 
   991021752130649219879992413835209670457757, 
   37163028392769159142956043676009198640551972, 
   1430766394634659253717332387684266226703848082, 
   56514900379963213485380972781458377258557936189, 
   2288839508851811914316288439066022691162202813635, 
   94986302335824525483089985499519596449378134738289, 
   4036896628309448529756303323592363100232099277848337, 
   175604143945219628614731485930859096547973258002829819, 
   7814348743489493298522215510633465204168600626121319095, 
   355551352290273576568084372747081095222871384087832760483, 
   16533071959774337392971561809616240541241637132575539708475, 
   785317984757981830173698455606303102200480222892105765380041, 
   38087788802801340962914868343370963350830044243665579517192170, 
   1885339340367549845612792424474618164965493868941290038701195105}}, 
 {a[22], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033953, 44750731559645106, 895014631192902121, 
   18795307255050944540, 413496759611120779881, 9510425471055777937262, 
   228250211305338670494288, 5706255282633466762356672, 
   148362637348470135821122475, 4005791208408693667139055022, 
   112162153835443422674654377893, 3252702461227859256808383016132, 
   97581073836835777606480430928710}}, 
 {b[22], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {c[22], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {d[22], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298297, 2356625676822897681487, 
   55378867183529402815547, 1356742787604714940307508, 
   34596053666659239511216250, 916774575976215778814509088, 
   25210790281908371974618661238, 718494507734771366614429005278, 
   21195243164637375895762128478181, 646445436398534756510366372281965, 
   20362761120361699491094861105748471, 661781769206669475444498753834826256, 
   22169446310373741348316598494414153851, 
   764838245717220135199675761718225638707, 
   27151509068288410281908417692370765281010, 
   991021752128705996542195118269910022564762, 
   37163028392643664892643798681247235681742887, 
   1430766394626510540726712206589157701054303667, 
   56514900379430704775092676020544045130084882189, 
   2288839508816762933193918549831026901551000948780, 
   94986302333499561835186169743754932921017141258494, 
   4036896628153929805030164096887900827404642848105184, 
   175604143934724949988696604656107418546018598468105854, 
   7814348742774772061609635372054704479922473205482073404, 
   355551352241135442539334573353107662893925381557156438205, 
   16533071956362998163804082101754718012417194936017442015592, 
   785317984518790561928325661268747962503263299993304674774442, 
   38087788785859804718194568924366824553863261094570878334669088, 
   1885339339155262237150155421542688844133472364331638206600956668}}, 
 {a[23], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033953, 44750731559645106, 895014631192902121, 
   18795307255050944540, 413496759611120779881, 9510425471055777937262, 
   228250211305338670494289, 5706255282633466762357223, 
   148362637348470135821287225, 4005791208408693667174576547, 
   112162153835443422680848158669, 3252702461227859257737363445523, 
   97581073836835777730996728578133}}, 
 {b[23], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {c[23], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {d[23], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681257, 
   55378867183529402783669, 1356742787604714936860658, 
   34596053666659239190247225, 916774575976215751732338908, 
   25210790281908369840561335838, 718494507734771206454348435438, 
   21195243164637364291870633934456, 646445436398533936948325343447225, 
   20362761120361642654222082379695471, 661781769206665583721320690305346936, 
   22169446310373477121445400383896745151, 
   764838245717202286607669680529255975507, 
   27151509068287207469424157203348816432080, 
   991021752128624954719935787146801144860112, 
   37163028392638195825882195527305788433854472, 
   1430766394626140331336756125052226303791689417, 
   56514900379405537341589717568054181598388853339, 
   2288839508815042943936224853357466929253084597710, 
   94986302333381292220077012117479021628537117473159, 
   4036896628145741635070617805020090720866258716967324, 
   175604143934153836027167556987569573791232755429133524, 
   7814348742734621122873393009374611917269659877008984288, 
   355551352238289109631714387469383473952348817852372080070, 
   16533071956159461072667978925094316511405380683186730400099, 
   785317984504104839000046477641844861732628895621175319143347, 
   38087788784790390638640514343244638224844990166253977011681628, 
   1885339339076651454399711912204053662922390266791530784566354531}}, 
 {a[24], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033953, 44750731559645106, 895014631192902121, 
   18795307255050944540, 413496759611120779881, 9510425471055777937262, 
   228250211305338670494289, 5706255282633466762357224, 
   148362637348470135821287824, 4005791208408693667174770624, 
   112162153835443422680893367820, 3252702461227859257745857006704, 
   97581073836835777732365849080681}}, 
 {b[24], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {c[24], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {d[24], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783417, 1356742787604714936822708, 
   34596053666659239185814550, 916774575976215751288473083, 
   25210790281908369800439287508, 718494507734771203078199885300, 
   21195243164637364022054705158166, 646445436398533916183206547174010, 
   20362761120361641099831693068386751, 661781769206665469702409288437188976, 
   22169446310373468879033013959294115533, 
   764838245717201696790574546900792853927, 
   27151509068287165542712251620384878550600, 
   991021752128621985797815043488095996121122, 
   37163028392637985915013577648315222008343452, 
   1430766394626125485214903905019255399803363694, 
   56514900379404485367967395152000814386113169319, 
   2288839508814968166871320356254621887678046888340, 
   94986302333375954329765301662668678032859882780224, 
   4036896628145358634657368273891951310853408320697109, 
   175604143934126192980340730083619231586866461566626326, 
   7814348742732612923304712381289281806439691673814853228, 
   355551352238142184424983742944360335896970066268290182160, 
   16533071956148630479965538489958362512326679086971334806718, 
   785317984503300124195853716986660351521276308638405956119688, 
   38087788784730105956116698028895145458930092375498881061645656, 
   1885339339072096685521533899763700187748947342442009125982487859}}, 
 {a[25], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033953, 44750731559645106, 895014631192902121, 
   18795307255050944540, 413496759611120779881, 9510425471055777937262, 
   228250211305338670494289, 5706255282633466762357224, 
   148362637348470135821287825, 4005791208408693667174771273, 
   112162153835443422680893594971, 3252702461227859257745914009482, 
   97581073836835777732377356675487}}, 
 {b[25], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {c[25], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {d[25], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822433, 
   34596053666659239185769700, 916774575976215751282830407, 
   25210790281908369799833268458, 718494507734771203019654145320, 
   21195243164637364016805488371856, 646445436398533915737397306547700, 
   20362761120361641063456909129481925, 661781769206665466821763936473266026, 
   22169446310373468655915067372986442853, 
   764838245717201679789529299192007526807, 
   27151509068287164262449466129885618916030, 
   991021752128621890170341986352198484325716, 
   37163028392637978809481757568175846592868402, 
   1430766394626124958743069862745243224200563434, 
   56514900379404446394557997050948370952161676614, 
   2288839508814965279647024903458981891641669751185, 
   94986302333375739992008134180062076724632989062538, 
   4036896628145342671632148358981766825073400117508009, 
   175604143934124999144066464590774139117794934145417026, 
   7814348742732523193236287343453086362442229218682917038, 
   355551352238135401887928664820505730091165816342729911820, 
   16533071956148114586609170556012538533971275866791440641752, 
   785317984503260618812298448017711741156364862394514724090088, 
   38087788784727059013104197983038991708245812513973274519187440, 
   1885339339071859908236971745557580436543210756540410486007269912}}, 
 {a[26], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033953, 44750731559645106, 895014631192902121, 
   18795307255050944540, 413496759611120779881, 9510425471055777937262, 
   228250211305338670494289, 5706255282633466762357224, 
   148362637348470135821287825, 4005791208408693667174771274, 
   112162153835443422680893595672, 3252702461227859257745914273760, 
   97581073836835777732377427928893}}, 
 {b[26], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {c[26], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {d[26], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769401, 916774575976215751282777757, 
   25210790281908369799826152608, 718494507734771203018836445892, 
   21195243164637364016721248301305}}, 
 {a[27], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033953, 44750731559645106, 895014631192902121, 
   18795307255050944540, 413496759611120779881, 9510425471055777937262, 
   228250211305338670494289, 5706255282633466762357224, 
   148362637348470135821287825, 4005791208408693667174771274, 
   112162153835443422680893595673, 3252702461227859257745914274515, 
   97581073836835777732377428234669}}, 
 {b[27], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {c[27], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {d[27], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777433, 
   25210790281908369799826091183, 718494507734771203018827549823, 
   21195243164637364016720156979395}}, 
 {a[28], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033953, 44750731559645106, 895014631192902121, 
   18795307255050944540, 413496759611120779881, 9510425471055777937262, 
   228250211305338670494289, 5706255282633466762357224, 
   148362637348470135821287825, 4005791208408693667174771274, 
   112162153835443422680893595673, 3252702461227859257745914274516, 
   97581073836835777732377428235480}}, 
 {b[28], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {c[28], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {d[28], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090833, 718494507734771203018827478570, 
   21195243164637364016720145946925}}, 
 {a[29], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033953, 44750731559645106, 895014631192902121, 
   18795307255050944540, 413496759611120779881, 9510425471055777937262, 
   228250211305338670494289, 5706255282633466762357224, 
   148362637348470135821287825, 4005791208408693667174771274, 
   112162153835443422680893595673, 3252702461227859257745914274516, 
   97581073836835777732377428235481}}, 
 {b[29], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {c[29], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {d[29], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478193, 
   21195243164637364016720145864710}}, 
 {a[30], {0, 1, 2, 9, 44, 265, 1854, 14833, 133496, 1334961, 14684570, 
   176214841, 2290792932, 32071101049, 481066515734, 7697064251745, 
   130850092279664, 2355301661033953, 44750731559645106, 895014631192902121, 
   18795307255050944540, 413496759611120779881, 9510425471055777937262, 
   228250211305338670494289, 5706255282633466762357224, 
   148362637348470135821287825, 4005791208408693667174771274, 
   112162153835443422680893595673, 3252702461227859257745914274516, 
   97581073836835777732377428235481}}, 
 {b[30], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {c[30], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864304}}, 
 {d[30], {0, 1, 1, 6, 22, 130, 822, 6202, 52552, 499194, 5238370, 60222844, 
   752587764, 10157945044, 147267180508, 2282355168060, 37655004171808, 
   658906772228668, 12188911634495388, 237669544014377896, 
   4871976826254018760, 104742902332392298296, 2356625676822897681256, 
   55378867183529402783416, 1356742787604714936822432, 
   34596053666659239185769400, 916774575976215751282777432, 
   25210790281908369799826090832, 718494507734771203018827478192, 
   21195243164637364016720145864305}}}

